Privacy-Friendly Cohort Determination: Sealed, CSP-Independent In-Browser ML Inference of Professional Segments for Identity-Less Advertising

B2B advertising targets a viewer's professional attributes (employer size and industry, function, seniority) and has obtained them by matching identities across sites. Safari and Firefox block third-party cookies, Google retired the Privacy Sandbox cohort APIs in 2025, and reverse-IP firmographics decay under remote work. We present SIF (Sealed Inference Frame), which infers coarse professional cohorts on the device and emits only a locally differentially private, taxonomy-coded label into the OpenRTB bid stream, with no cross-site identifier. It rests on a property of the web platform we make precise: a navigated cross-origin iframe is the only way third-party code obtains a policy it controls, so inference runs in WebAssembly even where the publisher's CSP forbids it, and a nested worker served with default-src 'none' gives the model no network. Even a malicious model leaks at most about 5 bits per site per week. Labels pass through a memoised k-ary randomised response keyed to the publisher's first-party identifier, which gives $\varepsilon$-local differential privacy, defeats averaging, and links requests no better than the identifier already sent. An org-conditional k-anonymity rule suppresses cells, more strictly on corporate networks than at home. Cohorts ride OpenRTB user.data in a LinkedIn-aligned taxonomy, and attribution uses LinkedIn's click-scoped li_fat_id without bridging identities. We report a crawl of CSP deployment on 7,969 top sites and 431 B2B publishers, Heavy-Ad budgets, closed-form privacy-utility trade-offs, a re-identification simulation, and an assessment of which attributes are predictable at all: company type and size are, seniority largely is not. On-device is a design property, not a consent exemption.

==> anc/README.md <==
# Ancillary files — "Privacy-Friendly Cohort Determination: Sealed, CSP-Independent In-Browser ML Inference of Professional Segments for Identity-Less Advertising"

| File | Purpose | Paper section |
|---|---|---|
| `csp_crawl.py` | Playwright crawler: records CSP headers/meta, classifies page-context Wasm, vendor-frame and cross-origin-worker admissibility, and probes Wasm compilation dynamically | Sec. VIII-A, Table I |
| `b2b_publishers.txt` | The curated list of 454 business, technology and news publishers crawled as the second population | Sec. VIII-A, Table I |
| `tranco10k.csv`, `b2b.csv` | Per-site results of the 12 September 2026 crawl (raw CSP headers and meta policies, static classification, dynamic Wasm probe) for the Tranco top 10,000 and the publisher list; `summarize_crawl.py` recomputes every row of Table I from them | Sec. VIII-A, Table I |
| `summarize_crawl.py` | Turns a crawl CSV into the rows of Table I (`--latex` prints table rows) | Sec. VIII-A |
| `krr.py` | Memoised k-ary randomised response keyed to a first-party identifier; aggregate de-biasing; channel capacity; linkage advantage; per-emission leakage from a confusion matrix; cross-side agreement matrix; org-conditional suppression | Sec. VI, VII, VIII-B |
| `test_krr.py` | Tests that reproduce the numbers quoted in the paper (`python3 -m pytest test_krr.py`) | Sec. VI, VIII-B |
| `reid_sim.py` | Closed-form re-identification within a resolved organisation; produces `figs/fig_reid.pdf` and the numbers in Sec. VIII-C | Sec. V, VIII-C |
| `sif/sifRtdProvider.js` | T0: Prebid.js RTD submodule skeleton (consent gate, SharedID read, iframe mount, schema validation, `user.data` merge) | Sec. IV, VII |
| `sif/bridge.js` | T1: bridge document script (hash-pinned model fetch, device signals, memoised k-RR via WebCrypto HMAC, suppression, sealed-worker orchestration) | Sec. IV, VI |
| `sif/enclave.js` | T2: sealed worker (self-test of the seal, feature layout, Wasm inference) | Sec. IV-B |
| `sif/headers.md` | Exact response headers for each tier and how an auditor verifies the seal | Sec. IV, IV-B |
| `make_figs.py` | Three supplementary closed-form figures (keep probability, covert-channel capacity and linkage advantage, leakage versus classifier accuracy); not in the paper, whose Table II tabulates the same functions | Sec. VI, VIII-B |

Python requirements: NumPy for `krr.py` (plus pytest for `test_krr.py`) and matplotlib for `reid_sim.py` and `make_figs.py`; `python3 make_figs.py` writes its PDFs to the current directory.

Crawl:
```
pip install playwright && playwright install chromium
python3 csp_crawl.py --tranco top-1m.csv --limit 10000 --out tranco10k.csv
python3 csp_crawl.py --list b2b_publishers.txt --out b2b.csv
python3 summarize_crawl.py tranco10k.csv --label "Tranco 10k" --latex
python3 summarize_crawl.py b2b.csv --label "B2B/news" --latex
```
The two `summarize_crawl.py` lines work on the shipped CSVs without re-crawling.


==> anc/b2b.csv <==
domain,status,http_status,final_url,has_csp,has_csp_ro,n_policies,script_effective,has_unsafe_eval,has_wasm_unsafe_eval,strict_dynamic,wasm_static_blocked,wasm_probe,wasm_probe_err,frame_effective,frame_allowed,worker_effective,worker_allowed,csp_headers,csp_ro_headers,csp_meta,error
economist.com,ok,403,https://www.economist.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
marketwatch.com,ok,401,https://www.marketwatch.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
slashdot.org,ok,200,https://slashdot.org/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,script-src,False,frame-ancestors 'self'; upgrade-insecure-requests;form-action 'self' slashdot.org slashdot.us15.list-manage.com;fenced-frame-src https:; frame-src 'self' slashdot.org *.lijit.com btloader.com *.btloader.com *.btmessage.com http://*.pro-market.net *.crsspxl.com *.google.com *.googlesyndication.com *.safeframe.usercontent.goog *.doubleclick.net *.gstatic.com *.googleadservices.com *.adtrafficquality.google console.googletagservices.com *.amazon-adsystem.com challenges.cloudflare.com *.adnxs.com *.indexww.com *.rubiconproject.com *.pubmatic.com *.smartadserver.com *.tapad.com http://*.youtube.com http://*.youtube-nocookie.com player.twitch.tv slashdotmedia.com as.slashdot.org *.as.slashdot.org error-report.com *.error-report.com html-load.com *.html-load.com *.fb.html-load.com content-loader.com *.content-loader.com *.fb.content-loader.com css-load.com *.css-load.com 07c225f3.online *.07c225f3.online *.criteo.com *.openx.net *.pghub.io; object-src http://*.youtube.com;script-src 'self' slashdot.org *.slashdot.org *.slashdotmedia.com a.fsdn.com challenges.cloudflare.com *.lijit.com *.moatads.com *.adsafeprotected.com *.sharethrough.com *.2mdn.net *.adnxs.com *.bing.com *.script.ac *.ybp.yahoo.com *.adnxs-simple.com *.truste.com *.adrta.com pghub.io/js/pandg-sdk.js *.pubmatic.com ml314.com *.stack-sonar.com *.licdn.com translate.googleapis.com *.doubleclick.net *.googleadservices.com *.adtrafficquality.google translate.google.cn *.gstatic.cn *.google.com *.ampproject.org *.amazon-adsystem.com *.criteo.net *.creativecdn.com *.crwdcntrl.net *.uidapi.com *.im-apps.net *.euid.eu *.openxcdn.net *.id5-sync.com cdn.jsdelivr.net/gh/prebid/shared-id/ *.33across.com *.permutive.app *.consentmanager.net *.microsofttranslator.com *.gstatic.com *.googletagservices.com *.google-analytics.com *.googlesyndication.com *.cloudflareinsights.com d3tglifpd8whs6.cloudfront.net rpxnow.com btloader.com *.btmessage.com *.crsspxl.com http://*.pro-market.net *.4dex.io *.adnxs-simple.com *.s-onetag.com *.rubiconproject.com *.trustarc.com *.truste.com *.doubleverify.com *.tapad.com *.pghub.io pghub.io *.sharethru.com j.6sc.co as.slashdot.org *.as.slashdot.org html-load.com *.html-load.com *.fb.html-load.com content-loader.com *.content-loader.com *.fb.content-loader.com css-load.com *.css-load.com 07c225f3.online *.07c225f3.online cmp.inmobi.com *.inmobicdn.net blob: data: 'unsafe-inline' 'unsafe-eval';,,,
businessinsider.com,ok,200,https://www.businessinsider.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
barrons.com,ok,401,https://www.barrons.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
sprinklr.com,ok,200,https://www.sprinklr.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
dynatrace.com,ok,200,https://www.dynatrace.com/,True,True,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' *.dynatrace.org *.dynatrace.com *.dynatrace.cn,default-src 'self'; script-src 'self' 'unsafe-inline' https://*.dynatrace.com https://*.cookielaw.org https://*.usersnap.com https://*.calibermind.com https://*.hotjar.com https://*.googletagmanager.com https://*.b0e8.com https://*.doubleclick.net https://*.bing.com https://*.licdn.com https://*.redditstatic.com https://*.6sc.co https://*.influ2.com https://*.zoominfo.com https://*.d41.co https://*.stackadapt.com https://*.marketo.net; style-src 'self' 'unsafe-inline' https://*.cookielaw.org https://cdnjs.cloudflare.com; img-src 'self' data: https://*.dynatrace.com https://dt-cdn.net https://*.cookielaw.org https://*.reddit.com https://*.google.com https://*.google.at https://*.linkedin.com https://*.bing.com https://*.6sc.co; font-src 'self' data:; connect-src 'self' https://*.dynatrace.com https://*.bc0a.com https://*.cookielaw.org https://*.calibermind.com https://*.hotjar.com https://*.hotjar.io wss://*.hotjar.com https://unpkg.com https://*.google-analytics.com https://*.google.com https://*.doubleclick.net https://*.bing.com https://*.linkedin.com https://*.reddit.com https://*.stackadapt.com https://*.6sc.co https://*.adnxs.com https://*.influ2.com https://*.d41.co https://*.mktoresp.com https://*.zoominfo.com; frame-src 'self' https://*.googletagmanager.com https://*.youtube.com https://*.youtube-nocookie.com https://*.doubleclick.net; frame-ancestors 'self' *.dynatrace.org *.dynatrace.com *.dynatrace.cn; worker-src 'self' blob:; object-src 'none'; base-uri 'self'; form-action 'self',,
pagerduty.com,ok,200,https://www.pagerduty.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://pagerduty.pathfactory.com;,,,
iterable.com,ok,200,https://iterable.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
hackernoon.com,ok,200,https://hackernoon.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
hootsuite.com,ok,200,https://www.hootsuite.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.hootsuite.com https://*.talkwalker.com https://hootsuite.com https://talkwalker.com https://app.contentful.com https://*.optimizely.com; report-uri https://o3805.ingest.sentry.io/api/6608832/security/?sentry_key=f44c14ec894c4667b3fd34b84042794d,,,
paperswithcode.com,ok,200,https://huggingface.co/papers/trending,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
w3.org,ok,403,https://w3.org/?__cf_chl_rt_tk=dC8lNszYJeE3l6TzSTdqYjO5TAnHmGuNTLux7cFPmxw-1789245306-1.0.1.1-02H_hw.r8cAtHiWQYLXcr._fQdSKxM1qhcHyu.MbCNA,True,False,2,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,default-src 'none'; script-src 'nonce-oZ0n6OJXBnJr59WGOy4lwk' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',,default-src 'none'; script-src 'nonce-oZ0n6OJXBnJr59WGOy4lwk' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',
sumologic.com,ok,200,https://www.sumologic.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
grafana.com,ok,200,https://grafana.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
sproutsocial.com,ok,200,https://sproutsocial.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' http://sproutsocial.lookbookhq.com https://sproutsocial.lookbookhq.com http://sproutsocial.pathfactory.com https://sproutsocial.pathfactory.com https://*.sproutsocial.test https://*.sproutsocial.com https://sproutsocial.com https://experience.adobe.com;,,,
pytorch.org,ok,200,https://pytorch.org/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
investopedia.com,ok,200,https://www.investopedia.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.seo.aws.about.com https://*.dotdash.com *.investopedia.com; upgrade-insecure-requests;,,,
fastcompany.com,ok,403,https://www.fastcompany.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.fastcompany.com https://*.inc.com https://*.mansueto.com;,,,
inc.com,ok,403,https://www.inc.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.fastcompany.com https://*.inc.com https://*.mansueto.com;,,,
pcmag.com,ok,200,https://www.pcmag.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
readthedocs.io,ok,200,https://about.readthedocs.com/?ref=app.readthedocs.org,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
whatwg.org,ok,200,https://whatwg.org/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
hashicorp.com,ok,200,https://www.hashicorp.com/en,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
ietf.org,ok,200,https://www.ietf.org/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
semrush.com,ok,200,https://www.semrush.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
entrepreneur.com,ok,200,https://www.entrepreneur.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
ahrefs.com,ok,200,https://ahrefs.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
suse.com,ok,200,https://www.suse.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
digitaltrends.com,ok,200,https://www.digitaltrends.com/,True,False,1,,False,False,False,False,ok,,,True,,True,object-src 'none'; base-uri 'self',,,
caniuse.com,ok,200,https://caniuse.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
tensorflow.org,ok,200,https://www.tensorflow.org/,True,False,1,script-src,True,False,True,False,ok,,,True,script-src,False,base-uri 'self'; object-src 'none'; script-src 'strict-dynamic' 'unsafe-inline' https: http: 'nonce-7mOQz+ETUJy20lJ56fNBziPpXrQul1' 'unsafe-eval'; frame-ancestors 'self' https://developers.google.com/_d/analytics-iframe; report-uri https://csp.withgoogle.com/csp/devsite/v2,,,
pcworld.com,ok,200,https://www.pcworld.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
similarweb.com,ok,200,https://www.similarweb.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors https://*.salesforce.com https://*.force.com https://*.similarweb.com,,,
redhat.com,ok,200,https://www.redhat.com/en,True,False,1,script-src,True,False,False,False,ok,,,True,worker-src,False,script-src 'self' 'unsafe-inline' 'unsafe-eval' *.redhat.com *.redhatstatic.com *.intercomcdn.com *.intercom.io *.qualtrics.com *.mountain.com *.trkn.us *.basis.net *.sitescout.com *.mktoresp.com *.sentry-cdn.com *.integrate.com *.d41.co *.contentsquare.net analytics.twitter.com assets.adobedtm.com bam.nr-data.net connect.facebook.net consent.trustarc.com googleads.g.doubleclick.net hm.baidu.com img.en25.com in.ml314.com js.driftt.com ml314.com pixel.mintigo.com px.ads.linkedin.com s.ytimg.com script.hotjar.com snap.licdn.com static.ads-twitter.com static.hotjar.com www.googleadservices.com www.googletagmanager.com www.youtube.com dpm.demdex.net platform.twitter.com bat.bing.com j.6sc.co epsilon.6sense.com pubads.g.doubleclick.net munchkin.marketo.net widget.usersnap.com resources.usersnap.com cdn5.userzoom.com app.contentsquare.com js.zi-scripts.com scripts.zoominfo.com ws.zoominfo.com ws-assets.zoominfo.com tags.clickagy.com www.trustradius.com d30ia583fbtg8i.cloudfront.net https://static.redhat.com https://www.dev.redhat.com https://www.preprod.redhat.com https://www.redhat.com; script-src-attr 'self' 'unsafe-inline'; script-src-elem 'self' 'unsafe-inline' blob: *.redhat.com *.redhatstatic.com *.intercomcdn.com *.intercom.io *.qualtrics.com *.mountain.com *.trkn.us *.basis.net *.sitescout.com *.mktoresp.com *.sentry-cdn.com *.integrate.com *.d41.co *.contentsquare.net analytics.twitter.com assets.adobedtm.com bam.nr-data.net connect.facebook.net consent.trustarc.com googleads.g.doubleclick.net hm.baidu.com img.en25.com in.ml314.com js.driftt.com ml314.com pixel.mintigo.com px.ads.linkedin.com s.ytimg.com script.hotjar.com snap.licdn.com static.ads-twitter.com static.hotjar.com www.googleadservices.com www.googletagmanager.com www.youtube.com dpm.demdex.net platform.twitter.com bat.bing.com j.6sc.co epsilon.6sense.com pubads.g.doubleclick.net munchkin.marketo.net widget.usersnap.com resources.usersnap.com cdn5.userzoom.com app.contentsquare.com js.zi-scripts.com scripts.zoominfo.com ws.zoominfo.com ws-assets.zoominfo.com tags.clickagy.com www.trustradius.com d30ia583fbtg8i.cloudfront.net https://static.redhat.com https://www.dev.redhat.com https://www.preprod.redhat.com https://www.redhat.com; style-src 'self' 'unsafe-inline' *.redhat.com fonts.googleapis.com js.driftt.com www.trustradius.com d30ia583fbtg8i.cloudfront.net https://cdnjs.cloudflare.com https://static.redhat.com https://use.fontawesome.com https://www.redhat.com; style-src-attr 'self' 'unsafe-inline'; worker-src 'self' blob:; frame-ancestors 'self' tracks.redhat.com; report-uri https://o425042.ingest.sentry.io/api/5370002/security/?sentry_key=676ea2c2d4a147c2834066d24c04a9e4&sentry_environment=prod,,,
fullstory.com,ok,200,https://www.fullstory.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
computerworld.com,ok,200,https://www.computerworld.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
infoworld.com,ok,200,https://www.infoworld.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
hbr.org,ok,200,https://hbr.org/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
vmware.com,ok,200,https://www.vmware.com/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,,True,script-src,False,frame-ancestors 'self' esbroadcom.lookbookhq.com mfbroadcom.lookbookhq.com; script-src 'self' data: blob: https://script.crazyegg.com https://www.google-analytics.com https://www.googletagmanager.com https://cdn.cookielaw.org https://geolocation.onetrust.com https://ajax.googleapis.com https://snap.licdn.com https://searchunify.com https://searchunify.broadcom.com https://tag.demandbase.com/9a4d64cf696797e4.min.js https://tag.demandbase.com https://connect.facebook.net https://vjs.zencdn.net https://www.gstatic.com *.adroll.com *.eloqua.com *.en25.com *.bluekai.com *.oraclecloud.com *.brightcove.com *.brightcove.net https://images.sw.broadcom.com https://event.vmware.com 'nonce-ZWQzMWZkMmM0YQ/YTQzOTIyYzFjZDExZDc='; object-src 'self';,,,
css-tricks.com,ok,200,https://css-tricks.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
smashingmagazine.com,ok,200,https://www.smashingmagazine.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
thehill.com,ok,403,https://thehill.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
amplitude.com,ok,200,https://amplitude.com/,True,False,1,,False,False,False,False,ok,,,True,,True,object-src 'none'; frame-ancestors 'self' *.amplitude.com amplitude--fulldev.sandbox.my.site.com amplitude.my.site.com,,,
politico.com,ok,200,https://www.politico.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
hotjar.com,ok,200,https://contentsquare.com/hotjar/?utm_campaign=exp__hj_hp_redirection,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
nutanix.com,ok,200,https://www.nutanix.com/,True,False,1,script-src,True,False,False,False,ok,,,True,worker-src,False,Upgrade-Insecure-Requests;             object-src 'none';             frame-ancestors 'self'                 https://next2026.nutanix.com                 https://*.nutanix.com                 https://*.nutanix.cn                 https://*.adobeaemcloud.com                 https://*.ziftsolutions.com                 https://*.site.com;             script-src 'self' 'unsafe-inline' 'unsafe-eval'                 https://*.ntnxdev.com                 https://*.adsrvr.org                 https://*.1mind.com                 https://*.quora.com                 https://*.soundcloud.com                 https://*.bizible.com                 https://*.fontawesome.com                 https://*.youtube.com                 https://*.pister.dev                 https://*.audiodub.app                 https://*.6sc.co                 https://*.addtoany.com                 https://*.adobe.com                 https://*.adobedtm.com                 https://*.adobeaemcloud.com                 https://*.adobeaemcloud.com.seg.js                 https://*.2o7.net                 https://*.everestjs.net                 https://*.bing.com                 https://*.baidu.com                 https://*.brightcove.com                 https://*.brightcove.net                 https://*.bttrack.com                 https://*.cheqzone.com                 https://*.clarity.ms                 https://*.clearbit.com                 https://*.cloudflare.com                 https://*.cookielaw.org                 https://*.d41.co                 https://*.demandbase.com                 https://*.driftt.com                 https://*.engagio.com                 https://*.facebook.net                 https://*.fullstory.com                 https://*.google.com                 https://*.googleadservices.com                 https://*.googleapis.com                 https://*.googletagmanager.com                 https://*.gstatic.cn                 https://*.gstatic.com                 https://*.recaptcha.net                 https://*.doubleclick.net                 https://*.hotjar.com                 https://*.hushly.com                 https://*.intercom.io                 https://*.intercomcdn.com                 https://*.licdn.com                 https://*.listenloop.com                 https://*.marketo.com                 https://*.marketo.net                 https://*.ml314.com                 https://ml314.com                 https://*.nutanix.cn                 https://*.nutanix.com                 https://*.nutanix.com.seg.js                 https://*.outbrain.com                 https://*.peerspot.com                 https://*.redditstatic.com                 https://*.sndcdn.com                 https://*.twitter.com                 https://*.zemanta.com                 https://*.zencdn.net                 https://bttrack.com                 https://*.jquery.com                 https://unpkg.com                 https://*.ziftsolutions.com                 https://ziftsolutions.com                 https://*.taboola.com                 https://*.microad.jp                 https://*.qualified.com                 https://*.stackadapt.com                 https://*.storylane.io;             connect-src 'self' https: wss://*.qualified.com data: blob:;             img-src 'self' https: data: blob:; worker-src 'self' blob:;,,,
canonical.com,ok,200,https://canonical.com/,True,True,1,script-src,True,True,False,False,ok,,frame-src,False,worker-src,False,default-src 'self'; img-src data: blob: *; script-src-elem 'self' 'strict-dynamic' assets.ubuntu.com www.google-analytics.com www.googletagmanager.com www.youtube.com asciinema.org player.vimeo.com script.crazyegg.com www.googleadservices.com js.zi-scripts.com *.g.doubleclick.net www.google.com www.gstatic.com www.brighttalk.com snap.licdn.com connect.facebook.net maps.googleapis.com www.redditstatic.com munchkin.marketo.net *.googlesyndication.com cdn.jsdelivr.net https://esm.sh https://cdn.jsdelivr.net buttons.github.io cdn.livechatinc.com api.livechatinc.com secure.livechatinc.com www.tfaforms.com 'nonce-N6ojLxA1AkQPRBTHFtu2QA'; font-src 'self' assets.ubuntu.com fonts.google.com cdn.livechatinc.com secure.livechatinc.com; script-src 'self' blob: 'unsafe-eval' 'wasm-unsafe-eval' 'nonce-N6ojLxA1AkQPRBTHFtu2QA'; connect-src 'self' ubuntu.com analytics.google.com www.googletagmanager.com o4510662863749120.ingest.de.sentry.io www.google-analytics.com *.crazyegg.com *.g.doubleclick.net ad.doubleclick.net *.clarity.ms bat.bing.com bat.bing.net www.googleadservices.com js.zi-scripts.com *.google-analytics.com px.ads.linkedin.com ws.zoominfo.com youtube.com google.com www.google.ad www.google.ae www.google.al www.google.am www.google.as www.google.at www.google.az www.google.ba www.google.be www.google.bf www.google.bg www.google.bi www.google.bj www.google.bs www.google.bt www.google.by www.google.ca www.google.cat www.google.cd www.google.cf www.google.cg www.google.ch www.google.ci www.google.cl www.google.cm www.google.cn www.google.co.ao www.google.co.bw www.google.co.ck www.google.co.cr www.google.co.id www.google.co.il www.google.co.in www.google.co.jp www.google.co.ke www.google.co.kr www.google.co.ls www.google.co.ma www.google.co.mz www.google.co.nz www.google.co.th www.google.co.tz www.google.co.ug www.google.co.uk www.google.co.uz www.google.co.ve www.google.co.vi www.google.co.za www.google.co.zm www.google.co.zw www.google.com www.google.com.af www.google.com.ag www.google.com.ar www.google.com.au www.google.com.bd www.google.com.bh www.google.com.bn www.google.com.bo www.google.com.br www.google.com.bz www.google.com.co www.google.com.cu www.google.com.cy www.google.com.do www.google.com.ec www.google.com.eg www.google.com.et www.google.com.fj www.google.com.gh www.google.com.gi www.google.com.gt www.google.com.hk www.google.com.jm www.google.com.kh www.google.com.kw www.google.com.lb www.google.com.ly www.google.com.mm www.google.com.mt www.google.com.mx www.google.com.my www.google.com.na www.google.com.ng www.google.com.ni www.google.com.np www.google.com.om www.google.com.pa www.google.com.pe www.google.com.pg www.google.com.ph www.google.com.pk www.google.com.pr www.google.com.py www.google.com.qa www.google.com.sa www.google.com.sb www.google.com.sg www.google.com.sl www.google.com.sv www.google.com.tj www.google.com.tr www.google.com.tw www.google.com.ua www.google.com.uy www.google.com.vc www.google.com.vn www.google.cv www.google.cz www.google.de www.google.dj www.google.dk www.google.dm www.google.dz www.google.ee www.google.es www.google.fi www.google.fm www.google.fr www.google.ga www.google.ge www.google.gg www.google.gl www.google.gm www.google.gr www.google.gy www.google.hn www.google.hr www.google.ht www.google.hu www.google.ie www.google.im www.google.iq www.google.is www.google.it www.google.je www.google.jo www.google.kg www.google.ki www.google.kz www.google.la www.google.li www.google.lk www.google.lt www.google.lu www.google.lv www.google.md www.google.me www.google.mg www.google.mk www.google.ml www.google.mn www.google.mu www.google.mv www.google.mw www.google.ne www.google.nl www.google.no www.google.nr www.google.nu www.google.pl www.google.pn www.google.ps www.google.pt www.google.ro www.google.rs www.google.ru www.google.rw www.google.sc www.google.se www.google.sh www.google.si www.google.sk www.google.sm www.google.sn www.google.so www.google.sr www.google.st www.google.td www.google.tg www.google.tl www.google.tm www.google.tn www.google.to www.google.tt www.google.vu www.google.ws fonts.google.com maps.googleapis.com pixel-config.reddit.com www.redditstatic.com conversions-config.reddit.com https://esm.sh https://lottie.host https://cdn.jsdelivr.net *.analytics.google.com www.facebook.com *.googlesyndication.com *.mktoresp.com assets.ubuntu.com api.github.com raw.githubusercontent.com api.livechatinc.com cdn.livechatinc.com secure.livechatinc.com web.facebook.com www.tfaforms.com unpkg.com; frame-src 'self' assets.ubuntu.com *.doubleclick.net *.crazyegg.com www.youtube.com/ asciinema.org player.vimeo.com www.googletagmanager.com www.google.com www.brighttalk.com cdn.livechatinc.com secure.livechatinc.com cdn.livechat-static.com; style-src 'self' cdn.jsdelivr.net www.tfaforms.com 'unsafe-inline'; media-src 'self' res.cloudinary.com assets.ubuntu.com; child-src 'self' blob: youtube.com google.com fonts.google.com api.livechatinc.com cdn.livechatinc.com secure.livechatinc.com; form-action 'self' https://pages.ubuntu.com https://ubuntu.com https://www.tfaforms.com; object-src 'none'; base-uri 'self'; worker-src 'self' blob:; report-uri /csp-report;,default-src 'self'; img-src data: blob: *; script-src-elem 'self' 'strict-dynamic' assets.ubuntu.com www.google-analytics.com www.googletagmanager.com www.youtube.com asciinema.org player.vimeo.com script.crazyegg.com www.googleadservices.com js.zi-scripts.com *.g.doubleclick.net www.google.com www.gstatic.com www.brighttalk.com snap.licdn.com connect.facebook.net maps.googleapis.com www.redditstatic.com munchkin.marketo.net *.googlesyndication.com cdn.jsdelivr.net https://esm.sh https://cdn.jsdelivr.net buttons.github.io cdn.livechatinc.com api.livechatinc.com secure.livechatinc.com www.tfaforms.com 'nonce-N6ojLxA1AkQPRBTHFtu2QA'; font-src 'self' assets.ubuntu.com fonts.google.com cdn.livechatinc.com secure.livechatinc.com; script-src 'self' blob: 'wasm-unsafe-eval' 'nonce-N6ojLxA1AkQPRBTHFtu2QA'; connect-src 'self' ubuntu.com analytics.google.com www.googletagmanager.com o4510662863749120.ingest.de.sentry.io www.google-analytics.com *.crazyegg.com *.g.doubleclick.net ad.doubleclick.net *.clarity.ms bat.bing.com bat.bing.net www.googleadservices.com js.zi-scripts.com *.google-analytics.com px.ads.linkedin.com ws.zoominfo.com youtube.com google.com www.google.ad www.google.ae www.google.al www.google.am www.google.as www.google.at www.google.az www.google.ba www.google.be www.google.bf www.google.bg www.google.bi www.google.bj www.google.bs www.google.bt www.google.by www.google.ca www.google.cat www.google.cd www.google.cf www.google.cg www.google.ch www.google.ci www.google.cl www.google.cm www.google.cn www.google.co.ao www.google.co.bw www.google.co.ck www.google.co.cr www.google.co.id www.google.co.il www.google.co.in www.google.co.jp www.google.co.ke www.google.co.kr www.google.co.ls www.google.co.ma www.google.co.mz www.google.co.nz www.google.co.th www.google.co.tz www.google.co.ug www.google.co.uk www.google.co.uz www.google.co.ve www.google.co.vi www.google.co.za www.google.co.zm www.google.co.zw www.google.com www.google.com.af www.google.com.ag www.google.com.ar www.google.com.au www.google.com.bd www.google.com.bh www.google.com.bn www.google.com.bo www.google.com.br www.google.com.bz www.google.com.co www.google.com.cu www.google.com.cy www.google.com.do www.google.com.ec www.google.com.eg www.google.com.et www.google.com.fj www.google.com.gh www.google.com.gi www.google.com.gt www.google.com.hk www.google.com.jm www.google.com.kh www.google.com.kw www.google.com.lb www.google.com.ly www.google.com.mm www.google.com.mt www.google.com.mx www.google.com.my www.google.com.na www.google.com.ng www.google.com.ni www.google.com.np www.google.com.om www.google.com.pa www.google.com.pe www.google.com.pg www.google.com.ph www.google.com.pk www.google.com.pr www.google.com.py www.google.com.qa www.google.com.sa www.google.com.sb www.google.com.sg www.google.com.sl www.google.com.sv www.google.com.tj www.google.com.tr www.google.com.tw www.google.com.ua www.google.com.uy www.google.com.vc www.google.com.vn www.google.cv www.google.cz www.google.de www.google.dj www.google.dk www.google.dm www.google.dz www.google.ee www.google.es www.google.fi www.google.fm www.google.fr www.google.ga www.google.ge www.google.gg www.google.gl www.google.gm www.google.gr www.google.gy www.google.hn www.google.hr www.google.ht www.google.hu www.google.ie www.google.im www.google.iq www.google.is www.google.it www.google.je www.google.jo www.google.kg www.google.ki www.google.kz www.google.la www.google.li www.google.lk www.google.lt www.google.lu www.google.lv www.google.md www.google.me www.google.mg www.google.mk www.google.ml www.google.mn www.google.mu www.google.mv www.google.mw www.google.ne www.google.nl www.google.no www.google.nr www.google.nu www.google.pl www.google.pn www.google.ps www.google.pt www.google.ro www.google.rs www.google.ru www.google.rw www.google.sc www.google.se www.google.sh www.google.si www.google.sk www.google.sm www.google.sn www.google.so www.google.sr www.google.st www.google.td www.google.tg www.google.tl www.google.tm www.google.tn www.google.to www.google.tt www.google.vu www.google.ws fonts.google.com maps.googleapis.com pixel-config.reddit.com www.redditstatic.com conversions-config.reddit.com https://esm.sh https://lottie.host https://cdn.jsdelivr.net *.analytics.google.com www.facebook.com *.googlesyndication.com *.mktoresp.com assets.ubuntu.com api.github.com raw.githubusercontent.com api.livechatinc.com cdn.livechatinc.com secure.livechatinc.com web.facebook.com www.tfaforms.com unpkg.com; frame-src 'self' assets.ubuntu.com *.doubleclick.net *.crazyegg.com www.youtube.com/ asciinema.org player.vimeo.com www.googletagmanager.com www.google.com www.brighttalk.com cdn.livechatinc.com secure.livechatinc.com cdn.livechat-static.com; style-src 'self' cdn.jsdelivr.net www.tfaforms.com 'unsafe-inline'; media-src 'self' res.cloudinary.com assets.ubuntu.com; child-src 'self' blob: youtube.com google.com fonts.google.com api.livechatinc.com cdn.livechatinc.com secure.livechatinc.com; form-action 'self' https://pages.ubuntu.com https://ubuntu.com https://www.tfaforms.com; object-src 'none'; base-uri 'self'; worker-src 'self' blob:; report-uri /csp-report;,,
techrepublic.com,ok,200,https://www.techrepublic.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
qz.com,ok,200,https://qz.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
mixpanel.com,ok,200,https://mixpanel.com/home/,True,False,1,script-src,True,True,False,False,ok,,frame-src,False,worker-src,False,default-src 'self' https://*.mixpanel.com https://cdn.mxpnl.com https://cdn-dev.mxpnl.com https://*.zdassets.com https://ekr.zendesk.com wss://mixpanelsupport.zendesk.com https://framerusercontent.com https://mixpanel.com https://*.mixpanel.com https://*.qualified.com https://thesignalprod.wpenginepowered.com; script-src 'self' 'wasm-unsafe-eval' 'unsafe-inline' https://cdn.mxpnl.com https://cdn-dev.mxpnl.com https://cdn.rollbar.com https://js.stripe.com https://*.zdassets.com https://*.zopim.com https://assets.zendesk.com https://widget.usepylon.com https://www.google.com https://www.gstatic.com https://widget.kapa.ai https://app.frigade.com https://www.youtube.com/embed/ https://connect.facebook.net https://apis.google.com https://accounts.google.com https://cdp.customer.io https://assets.customer.io https://customerioforms.com https://code.gist.build https://*.sendbird.com 'unsafe-eval' https://*.6sc.co https://static.addtoany.com https://*.adroll.com https://cdn-assets-prod.s3.amazonaws.com https://optimizely.s3.amazonaws.com https://*.bing.com https://*.clarity.ms https://cdnjs.cloudflare.com d2wy8f7a9ursnm.cloudfront.net https://*.doubleclick.net https://framer.com https://*.framer.com https://app.framerstatic.com https://framerusercontent.com https://form-embed-sdk.goldcast.io https://*.google.com https://*.google-analytics.com https://*.googleadservices.com https://*.googlesyndication.com https://www.googletagmanager.com https://*.gstatic.cn https://*.gstatic.com https://*.g2crowd.com https://app.leandata.com https://cdn.leandata.com https://cdn1.leandata.com https://snap.licdn.com https://mixpanel.com https://*.mixpanel.com https://bzrcdn.openai.com https://*.optimizely.com https://*.pinimg.com https://ct.pinterest.com https://*.qualified.com https://www.google.com/recaptcha/ https://www.gstatic.com/recaptcha/ https://recaptcha.net https://*.recaptcha.net https://www.redditstatic.com/ads/ https://browser.sentry-cdn.com https://js.sentry-cdn.com https://*.singular.net https://*.smartnews-ads.com https://*.trustarc.com https://*.typeform.com https://use.typekit.net https://mxpnlcms.wpengine.com https://s.yimg.jp https://*.youtube.com https://*.youtube-nocookie.com https://*.zoominfo.com https://d3e54v103j8qbb.cloudfront.net https://53f7ny.csb.app https://*.53f7ny.csp.app https://cdn.jsdelivr.net/npm/swiper@12/ https://cdn.prod.website-files.com/69d882f034f244f0e1ec2d16/; connect-src 'self' blob: data: wss://api.liveblocks.io https://api.liveblocks.io https://cdn.jsdelivr.net https://*.mixpanel.com https://cdn.mxpnl.com https://cdn-dev.mxpnl.com https://*.sentry.io https://api.honeycomb.io https://api.rollbar.com https://api.sprig.com https://*.zdassets.com https://mixpanelsupport.zendesk.com https://*.zopim.com wss://*.zopim.com https://*.usepylon.com wss://*.pusher.com https://www.google.com https://kapa-widget-proxy-la7dkmplpq-uc.a.run.app https://proxy.kapa.ai https://api.frigade.ai wss://api.frigade.ai https://storage.googleapis.com https://*.facebook.com https://cdp.customer.io https://track.customer.io https://customerioforms.com https://*.api.gist.build https://*.cloud.gist.build https://*.sendbird.com https://*.amazonaws.com ws://*.sendbird.com https://*.6sc.co https://*.adnxs.com https://*.adroll.com https://cdn-assets-prod.s3.amazonaws.com https://*.bing.com https://*.bugsnag.com https://*.clarity.ms https://cdnjs.cloudflare.com https://*.doubleclick.net https://framer.com https://*.framer.com https://app.framerstatic.com https://framerusercontent.com https://*.goldcast.io https://google.com https://*.google.com https://*.google-analytics.com https://*.googlesyndication.com https://tracking-api.g2.com https://*.g2crowd.com https://app.leandata.com https://*.linkedin.com https://mixpanel.com https://*.mixpanel.com https://bzrcdn.openai.com https://bzr.openai.com https://*.optimizely.com https://cdn.linkedin.oribi.io https://*.pinimg.com https://ct.pinterest.com https://*.qualified.com wss://*.qualified.com https://*.recaptcha.net https://*.reddit.com https://www.redditstatic.com/ads/ https://unpkg.com/@rive-app/canvas@1.2.4/rive.wasm https://unpkg.com/@rive-app/webgl2@2.27.5/rive.wasm https://public.rive.app https://*.singular.net https://*.smartnews-ads.com https://*.trustarc.com https://mxpnlcms.wpengine.com https://thesignalprod.wpenginepowered.com https://*.zoominfo.com; img-src 'self' blob: data: https://api.liveblocks.io https://cdn.mxpnl.com https://cdn-dev.mxpnl.com https://*.zdassets.com https://*.zopim.com https://v2assets.zopim.io https://v2uploads.zopim.io https://*.usepylon.com https://d3vl36l12sfx26.cloudfront.net https://avatars.slack-edge.com https://storage.googleapis.com https://*.facebook.com https://*.gravatar.com https://*.wp.com https://track.customer.io https://*.sendbird.com https://*.amazonaws.com ws://*.sendbird.com https://*.3lift.com https://*.33across.com https://*.6sc.co https://*.adnxs.com https://*.adroll.com https://*.bidswitch.net https://*.bing.com https://cdn.bizibly.com https://*.bugsnag.com https://ct.capterra.com https://*.casalemedia.com https://*.clarity.ms https://res.cloudinary.com https://*.crwdcntrl.net https://*.doubleclick.net https://*.exelator.com https://framerusercontent.com https://*.google-analytics.com https://*.googlesyndication.com https://www.googletagmanager.com https://*.googleusercontent.com https://*.imrworldwide.com https://cdn.leandata.com https://cdn1.leandata.com https://*.linkedin.com https://mixpanel.com https://*.mixpanel.com https://ml314.com https://*.openx.net https://*.optimizely.com https://sync.outbrain.com https://*.pubmatic.com https://*.qualified.com https://*.reddit.com https://idsync.rlcdn.com https://*.rubiconproject.com https://*.smartnews-ads.com https://pixel.sitescout.com/ https://sync.taboola.com https://pixel.tapad.com/ https://*.trustarc.com https://*.truste.com https://*.turn.com/ https://t.co/ https://analytics.twitter.com https://beacon.walmart.com https://*.wpengine.com https://mxpnlcms.wpengine.com https://mxpnlcms.wpenginepowered.com https://thesignalprod.wpenginepowered.com https://*.analytics.yahoo.com https://*.ytimg.com https://d3e54v103j8qbb.cloudfront.net https://cdn.prod.website-files.com/69d882f034f244f0e1ec2d16/ https://*.google.com https://*.google.ad https://*.google.ae https://*.google.com.af https://*.google.com.ag https://*.google.al https://*.google.am https://*.google.co.ao https://*.google.com.ar https://*.google.as https://*.google.at https://*.google.com.au https://*.google.az https://*.google.ba https://*.google.com.bd https://*.google.be https://*.google.bf https://*.google.bg https://*.google.com.bh https://*.google.bi https://*.google.bj https://*.google.com.bn https://*.google.com.bo https://*.google.com.br https://*.google.bs https://*.google.bt https://*.google.co.bw https://*.google.by https://*.google.com.bz https://*.google.ca https://*.google.cd https://*.google.cf https://*.google.cg https://*.google.ch https://*.google.ci https://*.google.co.ck https://*.google.cl https://*.google.cm https://*.google.cn https://*.google.com.co https://*.google.co.cr https://*.google.com.cu https://*.google.cv https://*.google.com.cy https://*.google.cz https://*.google.de https://*.google.dj https://*.google.dk https://*.google.dm https://*.google.com.do https://*.google.dz https://*.google.com.ec https://*.google.ee https://*.google.com.eg https://*.google.es https://*.google.com.et https://*.google.fi https://*.google.com.fj https://*.google.fm https://*.google.fr https://*.google.ga https://*.google.ge https://*.google.gg https://*.google.com.gh https://*.google.com.gi https://*.google.gl https://*.google.gm https://*.google.gr https://*.google.com.gt https://*.google.gy https://*.google.com.hk https://*.google.hn https://*.google.hr https://*.google.ht https://*.google.hu https://*.google.co.id https://*.google.ie https://*.google.co.il https://*.google.im https://*.google.co.in https://*.google.iq https://*.google.is https://*.google.it https://*.google.je https://*.google.com.jm https://*.google.jo https://*.google.co.jp https://*.google.co.ke https://*.google.com.kh https://*.google.ki https://*.google.kg https://*.google.co.kr https://*.google.com.kw https://*.google.kz https://*.google.la https://*.google.com.lb https://*.google.li https://*.google.lk https://*.google.co.ls https://*.google.lt https://*.google.lu https://*.google.lv https://*.google.com.ly https://*.google.co.ma https://*.google.md https://*.google.me https://*.google.mg https://*.google.mk https://*.google.ml https://*.google.com.mm https://*.google.mn https://*.google.com.mt https://*.google.mu https://*.google.mv https://*.google.mw https://*.google.com.mx https://*.google.com.my https://*.google.co.mz https://*.google.com.na https://*.google.com.ng https://*.google.com.ni https://*.google.ne https://*.google.nl https://*.google.no https://*.google.com.np https://*.google.nr https://*.google.nu https://*.google.co.nz https://*.google.com.om https://*.google.com.pa https://*.google.com.pe https://*.google.com.pg https://*.google.com.ph https://*.google.com.pk https://*.google.pl https://*.google.pn https://*.google.com.pr https://*.google.ps https://*.google.pt https://*.google.com.py https://*.google.com.qa https://*.google.ro https://*.google.ru https://*.google.rw https://*.google.com.sa https://*.google.com.sb https://*.google.sc https://*.google.se https://*.google.com.sg https://*.google.sh https://*.google.si https://*.google.sk https://*.google.com.sl https://*.google.sn https://*.google.so https://*.google.sm https://*.google.sr https://*.google.st https://*.google.com.sv https://*.google.td https://*.google.tg https://*.google.co.th https://*.google.com.tj https://*.google.tl https://*.google.tm https://*.google.tn https://*.google.to https://*.google.com.tr https://*.google.tt https://*.google.com.tw https://*.google.co.tz https://*.google.com.ua https://*.google.co.ug https://*.google.co.uk https://*.google.com.uy https://*.google.co.uz https://*.google.com.vc https://*.google.co.ve https://*.google.co.vi https://*.google.com.vn https://*.google.vu https://*.google.ws https://*.google.rs https://*.google.co.za https://*.google.co.zm https://*.google.co.zw https://*.google.cat; style-src 'self' 'unsafe-inline' https://cdn.mxpnl.com https://cdn-dev.mxpnl.com https://*.usepylon.com https://code.gist.build https://*.google.com https://fonts.googleapis.com https://mixpanel.com https://*.mixpanel.com https://hello.myfonts.net https://*.qualified.com https://cdn.jsdelivr.net/npm/swiper@12/ https://cdn.prod.website-files.com/69d882f034f244f0e1ec2d16/; font-src 'self' data: https://cdn.mxpnl.com https://cdn-dev.mxpnl.com https://*.usepylon.com https://framerusercontent.com https://*.gstatic.com https://cdn.leandata.com https://cdn1.leandata.com https://mixpanel.com https://*.mixpanel.com https://*.qualified.com https://*.trustarc.com https://cdn.prod.website-files.com/69d882f034f244f0e1ec2d16/; frame-src 'self' https://cdn.mxpnl.com/static/ https://js.stripe.com https://www.google.com https://www.loom.com/embed/ https://player.vimeo.com/video/ https://www.youtube.com/embed/ https://*.facebook.com https://accounts.google.com https://code.gist.build https://renderer.gist.build https://static.addtoany.com https://*.bing.com dta8euw1l8gvs.cloudfront.net https://*.doubleclick.net https://framer.com https://*.framer.com https://*.goldcast.io https://*.google.com https://www.googletagmanager.com https://mixpanel.my.leandata.com https://mixpanel.com https://*.mixpanel.com https://capture.navattic.com/ https://*.cdn.optimizely.com https://*.cdn-pci.optimizely.com https://ct.pinterest.com https://*.qualified.com https://www.google.com/recaptcha/ https://recaptcha.google.com/recaptcha/ https://recaptcha.net https://*.recaptcha.net https://rive.app https://my.spline.design/ https://*.trustarc.com https://*.typeform.com https://*.youtube-nocookie.com; worker-src 'self' blob:;,,,
informationweek.com,ok,200,https://www.informationweek.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
csoonline.com,ok,200,https://www.csoonline.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
freecodecamp.org,ok,200,https://www.freecodecamp.org/,True,False,1,default-src,True,False,False,False,ok,,default-src,True,default-src,True,default-src 'self' http: https: data: blob: 'unsafe-inline' 'unsafe-eval'; frame-ancestors 'self';,,,
sitepoint.com,ok,200,https://www.sitepoint.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
axios.com,ok,200,https://www.axios.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
theinformation.com,ok,403,https://theinformation.com/?__cf_chl_rt_tk=QZOGF1uoGWtYCiVw15cEXYwTfM7KXhoor2DZPiVEwI4-1789245308-1.0.1.1-yltudXYNJAKDjMBYKXV3iZJ3VuWPS_HGCzX.28QGz00,True,False,2,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,default-src 'none'; script-src 'nonce-cWg5tAENhddkq24Spas89k' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',,default-src 'none'; script-src 'nonce-cWg5tAENhddkq24Spas89k' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',
networkworld.com,ok,200,https://www.networkworld.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
hpe.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://hpe.com/
segment.com,ok,200,https://www.twilio.com/en-us/segment,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
darkreading.com,ok,200,https://www.darkreading.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
dell.com,ok,200,https://www.dell.com/en-us,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.dell.com; report-uri https://i.dell.com/cspdata; report-to cspdata,,,
geeksforgeeks.org,ok,200,https://www.geeksforgeeks.org/,True,False,1,default-src,True,False,False,False,ok,,default-src,True,default-src,True,default-src 'self' http: https: ws: wss: data: blob: 'unsafe-eval' 'unsafe-inline'; frame-ancestors 'self';,,,
mparticle.com,ok,200,https://www.mparticle.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,child-src 'self' blob:; connect-src * ws: swapi.co edge.fullstory.com rs.fullstory.com *.mutinyhq.com *.mutinyhq.io *.mutinycdn.com *.sentry.io forms.hsforms.com api.hsforms.com forms-eu1.hsforms.com api-eu1.hsforms.com forms-na1.hsforms.com api-na1.hsforms.com; default-src 'self' *.google-analytics.com optimize.google.com ssl.google-analytics.com insight.adsrvr.org tag.demandbase.com tracking.g2crowd.com fast.wistia.com fast.wistia.net www.redditstatic.com rs.fullstory.com edge.fullstory.com tag.clearbitscripts.com x.clearbitjs.com connect.facebook.net static.ads-twitter.com analytics.twitter.com cdn.bc0a.com static.cdn.prismic.io form.typeform.com embed.typeform.com 'unsafe-eval' 'unsafe-inline' maps.googleapis.com pi.pardot.com go.pardot.com cdn.pardot.com engage.mparticle.com cdn.bannersnack.com secure.adnxs.com fullstory.com reveal.clearbit.com jssdkcdns.mparticle.com www.googletagmanager.com www.googleadservices.com bat.bing.com nexus.ensighten.com www.redditstatic.com googleads.g.doubleclick.net cdn.cookielaw.org geolocation.onetrust.com snap.licdn.com edge.fullstory.com ga.clearbit.com bid.g.doubleclick.net *.youtube.com capture.navattic.com prismic.io html2canvas.hertzen.com js.navattic.com s.company-target.com jobs.ashbyhq.com j.6sc.co *.mutinycdn.com *.sentry-cdn.com *.sentry.io js.hsforms.net js.hs-scripts.com js-eu1.hsforms.net js-na1.hsforms.net www.google.com www.gstatic.com www.recaptcha.net blob:; img-src 'self' 'unsafe-inline' data: *.facebook.com *.google-analytics.com t.co placehold.it static.mparticle.com mparticle-next.cdn.prismic.io *.mparticle.com * *.mutinycdn.com forms.hsforms.com forms-eu1.hsforms.com forms-na1.hsforms.com; font-src 'self' data: fonts.googleapis.com/css fonts.gstatic.com fast.wistia.com; object-src 'self'; media-src 'self' data: blob: fast.wistia.com fast.wistia.net embed-fastly.wistia.com embed.typeform.com form.typeform.com embed-cloudfront.wistia.com capture.navattic.com; manifest-src 'self'; worker-src 'self' 'self' blob:; frame-src 'self' fast.wistia.com insight.adsrvr.org form.typeform.com embed.typeform.com www.facebook.com www.googletagmanager.com d1eoo1tco6rr5e.cloudfront.net mparticle-next.prismic.io boards.greenhouse.io go.pardot.com fast.wistia.net engage.mparticle.com cdn.bannersnack.com *.youtube.com *.vimeo.com optimize.google.com *.slideshare.net secure.adnxs.com cdn.bc0a.com jssdkcdns.mparticle.com bid.g.doubleclick.net capture.navattic.com js.navattic.com rokt-marketing.navattic.com td.doubleclick.net s.company-target.com jobs.ashbyhq.com forms.hsforms.com forms-eu1.hsforms.com forms-na1.hsforms.com js-eu1.hsforms.net js-na1.hsforms.net www.google.com www.recaptcha.net; script-src 'self' *.google-analytics.com optimize.google.com ssl.google-analytics.com insight.adsrvr.org tag.demandbase.com tracking.g2crowd.com fast.wistia.com fast.wistia.net www.redditstatic.com rs.fullstory.com edge.fullstory.com tag.clearbitscripts.com x.clearbitjs.com connect.facebook.net static.ads-twitter.com analytics.twitter.com cdn.bc0a.com static.cdn.prismic.io form.typeform.com embed.typeform.com 'unsafe-eval' 'unsafe-inline' maps.googleapis.com pi.pardot.com go.pardot.com cdn.pardot.com engage.mparticle.com cdn.bannersnack.com secure.adnxs.com fullstory.com reveal.clearbit.com jssdkcdns.mparticle.com www.googletagmanager.com www.googleadservices.com bat.bing.com nexus.ensighten.com www.redditstatic.com googleads.g.doubleclick.net cdn.cookielaw.org geolocation.onetrust.com snap.licdn.com edge.fullstory.com ga.clearbit.com bid.g.doubleclick.net *.youtube.com capture.navattic.com prismic.io html2canvas.hertzen.com js.navattic.com s.company-target.com jobs.ashbyhq.com j.6sc.co *.mutinycdn.com *.sentry-cdn.com *.sentry.io js.hsforms.net js.hs-scripts.com js-eu1.hsforms.net js-na1.hsforms.net www.google.com www.gstatic.com www.recaptcha.net; style-src 'self' 'unsafe-inline' blob: fonts.googleapis.com optimize.google.com form.typeform.com embed.typeform.com capture.navattic.com www.googletagmanager.com,,,
citrix.com,ok,200,https://www.citrix.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self'; object-src https://*.citrix.com https://capture.navattic.com; plugin-types application/x-shockwave-flash application/pdf,,,
securityweek.com,ok,200,https://www.securityweek.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
tealium.com,ok,200,https://tealium.com/,True,False,1,,False,False,False,False,ok,,frame-src,False,,True,frame-src 'self' https://tealium.com https://*.tealium.com https://*.1mind.com https://*.zi-scripts.com https://*.tealiumiq.com https://*.highspot.com https://*.youtube.com https://*.vimeo.com https://*.marketo.com https://*.driftt.com https://*.hotjar.com https://*.facebook.com https://*.doubleclick.net https://*.saleshood.com https://*.zoominfo.com https://*.brighttalk.com https://*.google.com https://*.tealium.net https://*.onetrust.com https://*.meltwater.com https://*.googletagmanager.com https://*.my.leandata.com https://tealium.privacy.saymine.io https://tealium-beast-aritchart.replit.app https://tealiumvalue.com https://*.1mind.cloud https://*.monetate.net; frame-ancestors *.1mind.com *.tealiumiq.com tealium.com *.tealium.com *.highspot.com *.youtube.com *.vimeo.com *.marketo.com *.driftt.com *.hotjar.com *.facebook.com *.doubleclick.net *.saleshood.com *.zoominfo.com *.brighttalk.com *.google.com *.tealium.net *.onetrust.com *.meltwater.com *.my.leandata.com;,,,
cisco.com,ok,200,https://www.cisco.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests; frame-ancestors *.cisco.com *.jasper.com *.ciscospark.com *.ciscolive.com  http://cisco.lookbookhq.com https://cisco.lookbookhq.com testcisco.marketing.adobe.com cisco.marketing.adobe.com ciscosales.my.salesforce.com test.salesforce.com zedo.com hindustantimes.com economictimes.indiatimes.com *.webex.com *.cdw.com *.cdwg.com *.cdw.ca *.meraki-go.com http://ciscopartners.lookbookhq.com https://ciscopartners.lookbookhq.com ciscolearningsystem.com ciscocustomer.lookbookhq.com cisco.lookbookhq.com ccsmedia.com *.itquotes.ie dteonline.com ampito-cisco.com arkphire.com *.insight.com *.ccsmedia.com *.ebuyer.com *.lambda-tek.com *.storm-technologies.com *.vohkus.com *.bechtle.com *.rainfocus.com *.broadbandbuyer.com *.hardware.com shop.redpontem.com *.miro.com cisco.techdatavendors.be *.service-now.com *.thousandeyes.com *.duo.com duo.com *.umbrella.com *.pricespider.com *.mapbox.com  *.vercel.app cdnjs.cloudflare.com https://community.cisco.com/;,,,
semafor.com,ok,200,https://www.semafor.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
digitalocean.com,ok,200,https://www.digitalocean.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,script-src,False,default-src 'self'; script-src 'self' 'unsafe-inline' 'unsafe-eval' https://www.googletagmanager.com https://segment.digitalocean.com consent.trustarc.com *.trustarc.com https://fast.wistia.com https://fast.wistia.net https://capture.navattic.com https://digitalocean.navattic.com https://boards.greenhouse.io https://*.ondigitalocean.app https://assets.digitalocean.com https://www.google-analytics.com https://*.google-analytics.com https://www.googleadservices.com https://googleads.g.doubleclick.net https://*.amplitude.com https://challenges.cloudflare.com https://bat.bing.com https://static.ads-twitter.com https://snap.licdn.com https://connect.facebook.net https://*.googlesyndication.com https://bzrcdn.openai.com https://cdn.vector.co https://wt.inflection.io https://cdn.schemaapp.com https://pocustrack.com https://js.zi-scripts.com https://*.pw.adn.cloud https://ddwl4m2hdecbv.cloudfront.net https://do-community.github.io https://digitalocean.github.io; style-src 'self' 'unsafe-inline' https://fonts.googleapis.com https://do-community.github.io https://digitalocean.github.io https://www.digitalocean.com; img-src 'self' data: blob: https: https://www.digitalocean.com; media-src 'self' blob: https://*.digitaloceanspaces.com https://*.cdn.digitaloceanspaces.com https://fast.wistia.com https://fast.wistia.net; font-src 'self' data: *.trustarc.com https://fonts.gstatic.com https://cdnjs.cloudflare.com https://digitalocean.github.io https://do-community.github.io; connect-src 'self' https://api.digitalocean.com https://inbound.digitalocean.com https://tracking.digitalocean.com https://segment.digitalocean.com https://*.segment.io https://api.greenhouse.io https://113-DTN-266.mktorest.com https://*.navattic.com *.trustarc.com https://*.google-analytics.com https://analytics.google.com https://*.analytics.google.com https://*.googletagmanager.com https://*.ondigitalocean.app https://*.amplitude.com https://*.doubleclick.net https://*.g.doubleclick.net https://www.google.com https://www.google.az https://www.google.co.ke https://www.google.co.ve https://www.google.com.bd https://www.google.com.et https://www.google.com.gt https://www.google.com.pk https://www.google.com.sg https://www.google.lk https://www.google.md https://www.google.mk https://bat.bing.com https://px.ads.linkedin.com https://www.googleadservices.com https://adservice.google.com https://*.googlesyndication.com https://connect.facebook.net https://www.facebook.com https://cdn.vector.co https://api.vector.co https://wt.inflection.io https://cdn.schemaapp.com https://data.schemaapp.com https://pocustrack.com https://api-ingest.pocustrack.com https://js.zi-scripts.com https://ws.zoominfo.com https://bzrcdn.openai.com https://*.pw.adn.cloud https://ddwl4m2hdecbv.cloudfront.net https://*.algolia.net https://*.algolianet.com https://cloudflare-dns.com https://do-community.github.io https://*.ingest.sentry.io https://*.ingest.us.sentry.io https://www.digitalocean.com; frame-src 'self' https://lyceum.digitalocean.com https://fast.wistia.com https://fast.wistia.net https://*.navattic.com https://www.youtube-nocookie.com https://www.youtube.com https://open.spotify.com https://*.buzzsprout.com https://*.ondigitalocean.app https://challenges.cloudflare.com https://job-boards.greenhouse.io https://www.facebook.com https://api.vector.co; frame-ancestors 'self'; base-uri 'self'; object-src 'none',,,
thestreet.com,ok,403,https://thestreet.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
arista.com,ok,200,https://www.arista.com/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,default-src,False,script-src,False,,,default-src 'self'; img-src 'self' data:; media-src 'self' data:; object-src 'none'; style-src 'self' 'sha256-o4vzfmmUENEg4chMjjRP9EuW9ucGnGIGVdbl8d0SHQQ='; script-src 'self' 'sha256-a9bHdQGvRzDwDVzx8m+Rzw+0FHZad8L0zjtBwkxOIz4=';,
scmagazine.com,ok,200,https://www.scworld.com/,True,True,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self'; object-src 'none'; base-uri 'self';,default-src 'none'; base-uri 'self'; frame-ancestors 'self'; object-src 'none'; form-action 'self' https://accounts-*.cyberriskalliance.com https://188-UNZ-660.mktorest.com; script-src 'self' https://lytics.cyberriskalliance.com https://www.googletagmanager.com https://www.google-analytics.com https://www.google.com https://www.gstatic.com https://www.clarity.ms https://s.dpmsrv.com https://cdn.feathr.co https://*.g.doubleclick.net https://www.googletagservices.com https://www.googleadservices.com https://munchkin.marketo.net https://pages.cyberriskalliance.com https://connect.facebook.net https://snap.licdn.com https://player.vimeo.com https://platform.twitter.com https://cra.hum.works https://*.ml314.com https://ml314.com https://ib.adnxs.com https://js.zi-scripts.com https://a.usbrowserspeed.com https://renderer.visuel.ly; style-src 'self' 'unsafe-inline' https://fonts.googleapis.com; img-src 'self' data: blob: https://files.cyberriskalliance.com https://image-optimizer*.cyberriskalliance.com https://www.cyberriskalliance.com https://securepubads.g.doubleclick.net; font-src 'self' data: https://fonts.gstatic.com; connect-src 'self' https://api*.cyberriskalliance.com https://cms*.cyberriskalliance.com https://image-optimizer*.cyberriskalliance.com https://userapi*.cyberriskalliance.com https://*.hum.works https://7acfab725e3b6315db795ca16eb9966e.clients.hosted-elasticpress.io https://accounts-*.cyberriskalliance.com https://lytics.cyberriskalliance.com https://connect.facebook.net https://www.facebook.com https://snap.licdn.com https://www.google-analytics.com https://cdn.feathr.co https://s.dpmsrv.com https://munchkin.marketo.net https://pages.cyberriskalliance.com https://securepubads.g.doubleclick.net; frame-src 'self' https://www.youtube.com https://player.vimeo.com https://www.google.com https://html5-player.libsyn.com https://securepubads.g.doubleclick.net https://*.googlesyndication.com; media-src 'self' https://html5-player.libsyn.com; manifest-src 'self'; worker-src 'self'; report-uri /_csp; report-to default;,,
krebsonsecurity.com,ok,200,https://krebsonsecurity.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
tutorialspoint.com,ok,200,https://www.tutorialspoint.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://classroom-82f94.web.app https://classroom-82f94.firebaseapp.com https://*.tutorix.com http://localhost:5173;,,,
juniper.net,ok,200,https://www.juniper.net/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests; frame-ancestors *.juniper.net *.junipercloud.net https://juniper.highspot.com https://junipernetworks.lookbookhq.com https://mist.talentlms.com https://courses.mist.com,,,
seekingalpha.com,ok,200,https://seekingalpha.com/,True,False,1,default-src,True,False,False,False,ok,,default-src,True,default-src,True,default-src https: wss: data: blob: 'unsafe-inline' 'unsafe-eval'; report-uri https://seekingalpha.com/report/csp,,,
thehackernews.com,ok,200,https://thehackernews.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
optimizely.com,ok,200,https://www.optimizely.com/,True,False,1,script-src,True,False,False,False,ok,,,True,worker-src,False,frame-ancestors 'self' *.optimizely.com https://app-opti01saas4uc99p001.cms.optimizely.com; script-src 'self' 'unsafe-inline' 'unsafe-eval' blob: d1igp3oop3iho5.cloudfront.net *.optimizely.com https://www.googletagmanager.com https://googleads.g.doubleclick.net https://www.googleadservices.com https://bat.bing.com https://snap.licdn.com https://connect.facebook.net https://www.redditstatic.com https://a.quora.com https://*.clarity.ms https://munchkin.marketo.net https://js.adsrvr.org https://js.qualified.com https://cdn.calibermind.com https://js.zi-scripts.com https://bzrcdn.openai.com https://j.6sc.co https://capi-automation.s3.us-east-2.amazonaws.com https://app.contentsquare.com https://t.contentsquare.net https://app-947-RKE-048.marketo.com https://va.vercel-scripts.com; worker-src 'self' blob:; connect-src 'self' *.zaius.com d1igp3oop3iho5.cloudfront.net *.optimizely.com https://www.googletagmanager.com https://www.google-analytics.com https://*.google-analytics.com https://analytics.google.com https://*.analytics.google.com https://www.google.com https://*.google.com https://*.doubleclick.net https://www.googleadservices.com https://bat.bing.com https://*.ads.linkedin.com https://*.facebook.com https://connect.facebook.net https://*.reddit.com https://q.quora.com https://a.quora.com https://*.clarity.ms https://*.marketo.net https://*.mktoresp.com https://*.adsrvr.org https://*.qualified.com wss://*.qualified.com https://*.calibermind.com https://*.zi-scripts.com https://*.zoominfo.com https://*.openai.com https://*.6sense.com https://*.6sc.co https://*.contentsquare.net https://*.marketo.com https://va.vercel-scripts.com https://vitals.vercel-insights.com,,,
w3schools.com,ok,200,https://www.w3schools.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://mycourses.w3schools.com https://pathfinder.w3schools.com; upgrade-insecure-requests,,,
vercel.com,ok,200,https://vercel.com/,True,False,1,script-src,True,False,False,False,ok,,default-src,False,script-src,False,default-src 'self' vercel.com *.vercel.com assets.vercel.com *.vercel.sh vercel.live wss://*.vercel.com *.codesandbox.io localhost:* chrome-extension://* https://www.youtube-nocookie.com https://risk.clearbit.com https://react-tweet.vercel.app/*;script-src 'self' 'unsafe-eval' 'unsafe-inline' 'inline-speculation-rules' https://snap.licdn.com https://www.youtube.com cdn.vercel-insights.com va.vercel-scripts.com vercel.com *.vercel.com assets.vercel.com *.vercel.sh vercel.live wss://*.vercel.com *.codesandbox.io localhost:* chrome-extension://* https://www.youtube-nocookie.com https://risk.clearbit.com https://react-tweet.vercel.app/* cdp.vercel.com;style-src 'self' 'unsafe-inline' vercel.com *.vercel.com assets.vercel.com *.vercel.sh vercel.live wss://*.vercel.com *.codesandbox.io localhost:* chrome-extension://* https://www.youtube-nocookie.com https://risk.clearbit.com https://react-tweet.vercel.app/*;img-src 'self' blob: data: *.github.io avatars.githubusercontent.com user-images.githubusercontent.com vercel.com vercel.live *.vercel.sh assets.vercel.com cdn.raster.app https://images.ctfassets.net https://www.google.com https://i.ytimg.com https://s3.amazonaws.com pbs.twimg.com https://www.gravatar.com https://lishhsx6kmthaacj.public.blob.vercel-storage.com https://fvqcrhkhgatlyl2m.public.blob.vercel-storage.com;media-src 'self' blob: data: vercel.com *.vercel.com assets.vercel.com *.vercel.sh vercel.live wss://*.vercel.com *.codesandbox.io localhost:* chrome-extension://* https://www.youtube-nocookie.com https://risk.clearbit.com https://react-tweet.vercel.app/*;connect-src 'self' data: *.ingest.sentry.io *.ingest.us.sentry.io wss://ws-us3.pusher.com sockjs-use3.pusher.com react-tweet.vercel.app https://*.contentful.com www.vercel-status.com unpkg.com vercel.com *.vercel.com assets.vercel.com *.vercel.sh vercel.live wss://*.vercel.com *.codesandbox.io localhost:* chrome-extension://* https://www.youtube-nocookie.com https://risk.clearbit.com https://react-tweet.vercel.app/* cdp.vercel.com;font-src 'self' vercel.com assets.vercel.com vercel.live fonts.gstatic.com *.vercel.sh;frame-ancestors  'self'  https://vercel.com  https://app.contentful.com  https://*.contentful.com  https://*.vercel.sh  https://*.vercel.com,,,
morningbrew.com,ok,200,https://www.morningbrew.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
wordpress.com,ok,403,https://wordpress.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
sitecore.com,ok,200,https://www.sitecore.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,base-uri 'self'; default-src 'self' data: blob: https://*.sitecore.com https://*.sitecore.net https://*.googleapis.com https://*.gstatic.com https://*.6sc.co https://*.6sense.com; script-src 'self' 'unsafe-inline' 'unsafe-eval' blob: https://*.sitecore.com http://localhost http://*.6sc.co https://*.googlesyndication.com https://*.google-analytics.com https://*.googleadservices.com https://*.google.com https://*.googletagmanager.com https://*.googleapis.com https://*.recaptcha.net https://*.gstatic.cn https://*.gstatic.com https://*.linkedin.com https://*.licdn.com https://*.pardot.com https://*.qualified.com https://*.salesloft.com https://d35vb5cccm4xzp.cloudfront.net https://*.bing-int.com https://cdn.dreamdata.cloud https://cdn.drda.io https://*.g.doubleclick.net https://*.clarity.ms https://*.bing.com https://*.osano.com https://*.g2.com https://*.g2crowd.com https://*.ahrefs.com https://*.cloudflareinsights.com https://prod-assets.sequelvideo.com; style-src 'self' 'unsafe-inline' https://*.sitecore.com https://*.qualified.com https://fonts.gstatic.com https://fonts.googleapis.com https://*.clarity.ms https://*.bing.com https://*.osano.com; style-src-attr 'self' 'unsafe-inline' https://*.sitecore.com; font-src 'self' https://*.sitecore.com https://fonts.gstatic.com https://*.qualified.com; img-src 'self' * https://*.qualified.com; media-src 'self' mediastream: https://*.qualified.com https://*.sitecorecloud.io https://*.sitecorecontenthub.cloud data:; frame-src 'self' https://*.sitecore.com https://*.sitecorecontenthub.cloud https://*.qualified.com https://app.qualified.com https://*.google.com https://td.doubleclick.net https://*.googletagmanager.com https://capture.navattic.com https://sitecore.navattic.com/ https://s.pointerpro.com/ https://*.sequel.io https://*.osano.com; frame-ancestors 'self' https://*.sitecorecloud.io https://*.sitecore.com https://*.qualified.com https://*.qualified-preview.com https://forresterstage.mainstayadvisor.com https://*.forrester.com; child-src 'self' https://*.qualified.com; connect-src 'self' wss://*.qualified.com https://*.qualified.com https://*.sitecore.com https://*.sitecorecloud.io https://*.6sc.co https://*.6sense.com https://*.adnxs.com https://cdn.dreamdata.cloud https://*.google.com https://google.com https://*.google-analytics.com https://*.g.doubleclick.net https://*.doubleclick.net https://*.googlesyndication.com https://*.googleadservices.com https://api.ipify.org https://px.ads.linkedin.com https://*.bing.com https://*.clarity.ms https://*.bing.net https://*.salesloft.com https://*.sitecorecontenthub.cloud https://*.osano.com https://*.g2.com https://*.g2crowd.com https://*.ahrefs.com https://cloudflareinsights.com https://*.sequelvideo.com; object-src 'none'; worker-src 'self' blob: https://*.osano.com,,,
netlify.com,ok,200,https://www.netlify.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
fortinet.com,ok,200,https://www.fortinet.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://www.fortinet.com https://fortinet.pathfactory.com,,,
paloaltonetworks.com,ok,200,https://www.paloaltonetworks.com/,True,False,2,,False,False,False,False,ok,,,True,,True,"frame-ancestors 'self' paloaltonetworks.com *.paloaltonetworks.com paloaltonetworks.hub.nexuscenter.io www.deploybravely.com stage.deploybravely.com *.paloaltonetworks.com.br *.paloaltonetworks.lat *.paloaltonetworks.jp *.paloaltonetworks.de *.paloaltonetworks.fr *.paloaltonetworks.es *.paloaltonetworks.tw *.paloaltonetworks.cn *.paloaltonetworks.com.mx *.paloaltonetworks.co.kr *.paloaltonetworks.it;, object-src 'none'",,,
sentinelone.com,ok,200,https://www.sentinelone.com/,True,False,1,script-src,True,False,False,False,ok,,,True,worker-src,False,object-src none;worker-src self blob: https://www.sentinelone.com;base-uri self;form-action self;script-src 'self' 'unsafe-eval' 'unsafe-inline' blob: https://www.g2.com https://px.ads.linkedin.com https://player.vimeo.com https://f.vimeocdn.com https://www.contentstack.com https://next.sentinelone.com https://snap.licdn.com/ https://cdn.calibermind.com/ https://a.quora.com/ https://app.cdn.lookbookhq.com/ https://connect.facebook.net/ https://ct.capterra.com/ https://ga.clearbit.com/ https://js.adsrvr.org/ https://munchkin.brightfunnel.com/ https://munchkin.marketo.net/ https://static.ads-twitter.com/ http://schema.org https://*.cloudfront.net/ https://*.googletagmanager.com https://a.omappapi.com/ https://analytics.twitter.com/ https://bat.bing.com/ https://cdn.abrankings.com https://cdn.abrankings.com/ https://cdn.cookielaw.org/ https://cdn.datatables.net/ https://cdn.jsdelivr.net/ https://cdn.onesignal.com/ https://cdnjs.cloudflare.com/ https://cloud.typography.com/ https://code.jquery.com/ https://collector-5527.tvsquared.com/ https://*.tvsquared.com https://edge.fullstory.com https://*.fullstory.com https://fonts.googleapis.com/ https://go.sentinelone.com/ https://googleads.g.doubleclick.net/ https://j.6sc.co/ https://js.maxmind.com/ https://js.qualified.com/ https://onesignal.com/ https://pixel-geo.prfct.co/ https://platform-api.sharethis.com/ https://platform.twitter.com/ https://pt.ispot.tv/ https://pubads.g.doubleclick.net/ https://px.spiceworks.com/ https://script.hotjar.com/ https://scripts.demandbase.com/ https://sentinelone.com https://ssl.google-analytics.com https://staging.s1preview.com/ https://static.hotjar.com/ https://tag.marinsm.com/ https://ws.qualified.com/ https://www.clickcease.com/ https://www.google-analytics.com https://www.google-analytics.com/ https://www.google.com/* https://www.googleoptimize.com/ https://www.googletagmanager.com/ https://www.googletagmanager.com/* https://www.redditstatic.com/ https://www.vantajs.com/ https://www.youtube.com/ https://yoast.com/ https://www.google.com/ https://qualified.com/ https://js-agent.newrelic.com/ https://www.sentinelone.com/ https://boards.greenhouse.io/ https://ajax.cloudflare.com/ https://www.googleadservices.com/ https://bam.nr-data.net/ https://cdn.linkedin.oribi.io/ https://fr.sentinelone.com/ https://it.sentinelone.com/ https://jp.sentinelone.com/ https://de.sentinelone.com/ https://es.sentinelone.com/ https://nl.sentinelone.com/ https://kr.sentinelone.com/ https://www.google.it/ https://www.google.co.jp/ https://www.google.de/ https://ar.sentinelone.com/ https://www.google.es/ https://www.google.fr/ https://www.google.nl/ https://sonix.ai https://docs.google.com/ https://apis.google.com/js/api.js/ https://accounts.google.com/ https://*.googleapis.com *.google.com https://*.gstatic.com https://sheets.googleapis.com/ https://tags.srv.stackadapt.com/events.js https://js.storylane.io/ https://qvdt3feo.com/ https://javascript.heeet.io/ https://api.brightfunnel.com https://a23gjzphzj.execute-api.us-east-1.amazonaws.com/ https://geolocation.onetrust.com/ https://www.gstatic.com/ https://tag.demandbase.com/ https://cdnjs.com/libraries/Chart.js js.knock-ai.com https://www.clarity.ms https://js.zi-scripts.com/ https://ws.zoominfo.com/ https://tags.clickagy.com/ https://ws-assets.zoominfo.com/ https://app.optimizely.com/ https://cdn.optimizely.com/ https://logx.optimizely.com/ https://pagead2.googlesyndication.com/ https://cdn.intellimize.co/ https://mastodon.social/ https://embed.bsky.app/ https://www.instagram.com/ https://platform.x.com/ https://prod.impartner.live https://packages.prmcdn.io https://partners.sentinelone.com https://tracking-api.g2.com https://ob.roundprincemusic.com obs.roundprincemusic.com https://scripts.clarity.ms/0.8.23/clarity.js https://widgets.peerspot.com https://scripts.clarity.ms https://va.vercel-scripts.com https://*.vector.co https://*.usbrowserspeed.com https://fpjscdn.net https://bzrcdn.openai.com https://*.profound.click;frame-ancestors 'self' localhost http://sentinelone.lookbookhq.com https://sentinelone.lookbookhq.com http://sentinelone.pathfactory.com https://sentinelone.pathfactory.com http://assets.sentinelone.com https://assets.sentinelone.com https://app.scalyr.com https://app.eu.scalyr.com https://a23gjzphzj.execute-api.us-east-1.amazonaws.com/ https://ws-assets.zoominfo.com/ https://partners.sentinelone.com https://app.contentstack.com https://eu-app.contentstack.com https://app-eu.contentstack.com https://*.contentstack.com https://*.csnonprod.com;report-uri /api/csp-report/;report-to csp-endpoint,,,
fool.com,ok,200,https://www.fool.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
bleepingcomputer.com,ok,200,https://www.bleepingcomputer.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests; frame-ancestors 'self',,,
infosecurity-magazine.com,ok,200,https://www.infosecurity-magazine.com/,True,False,1,default-src,True,False,False,False,ok,,default-src,True,default-src,True,default-src * data: blob: 'unsafe-inline' 'unsafe-eval'; upgrade-insecure-requests; block-all-mixed-content,,,
kiplinger.com,ok,200,https://www.kiplinger.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors *.kiplinger.com,,,
cloudflare.com,ok,200,https://www.cloudflare.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,default-src 'self'; script-src 'self' 'unsafe-inline' 'unsafe-eval' https://static.cloudflareinsights.com https://static-staging.cloudflareinsights.com https://challenges.cloudflare.com https://*.onetrust.com https://cdn.cookielaw.org https://ot.www.cloudflare.com https://www.googletagmanager.com https://tagmanager.google.com https://www.googleadservices.com https://googleads.g.doubleclick.net https://adservice.google.com https://cdn.bizible.com https://js.adsrvr.org https://*.marketo.net https://platform.twitter.com https://static.ads-twitter.com https://scripts.demandbase.com https://tag.demandbase.com https://*.6sc.co https://*.qualified.com https://snap.licdn.com https://bat.bing.com; style-src 'self' 'unsafe-inline'; img-src 'self' data: https:; font-src 'self' data:; connect-src 'self' https://*.googletagmanager.com https://*.google-analytics.com https://*.google.com https://*.doubleclick.net https://www.googleadservices.com https://translate.googleapis.com https://cdn.bizible.com https://js.adsrvr.org https://*.marketo.net https://ads-twitter.com https://analytics.twitter.com https://*.twimg.com https://api.demandbase.com https://scripts.demandbase.com https://tag.demandbase.com https://tag-logger.demandbase.com https://api.company-target.com https://*.6sc.co https://epsilon.6sense.com https://*.qualified.com https://*.ads.linkedin.com https://www.linkedin.com https://bat.bing.com https: wss://*.qualified.com wss://*.registrar.cloudflare.com; frame-src https://*.adsrvr.org https://*.cloudflare.com https://*.videodelivery.net https://*.cloudflarestream.com https://www.googletagmanager.com https://*.qualified.com https://td.doubleclick.net https://bid.g.doubleclick.net https://9309168.fls.doubleclick.net https://9973066.fls.doubleclick.net https://s.company-target.com; object-src 'none'; base-uri 'self'; form-action 'self'; frame-ancestors 'none'; worker-src 'self' blob:; child-src 'self' blob:; upgrade-insecure-requests,,,
crowdstrike.com,ok,200,https://www.crowdstrike.com/en-us/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests;report-uri /csp-violation-report-endpoint/,,,
helpnetsecurity.com,ok,200,https://www.helpnetsecurity.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
fastly.com,ok,200,https://www.fastly.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
securityboulevard.com,ok,403,https://securityboulevard.com/?ki-cf-botcl=1&__cf_chl_rt_tk=3BSkXZmwdQc_ALLuns6pwvMCzWjwO9E136vnJGWAAWk-1789245310-1.0.1.1-SZqw9bJ6_dWoIWk9CLFyqR9oaVwDVQSGBme9nPWvTOo,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,,,default-src 'none'; script-src 'nonce-v9DQnCTvrSKrRfteFgPbsV' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',
acquia.com,ok,200,https://www.acquia.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' acquia.lookbookhq.com acquia.docebosaas.com www.acquiaacademy.com acquia.seismic.com app.veertly.com widen--servcom.sandbox.my.site.com widen--sitepreview.na135.force.com community.widen.com acquia.atlassian.net rise.articulate.com www.drupal.org new.drupal.org; report-uri /report-csp-violation,,,
benzinga.com,ok,200,https://www.benzinga.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
akamai.com,ok,403,https://www.akamai.com/,False,True,0,,False,False,False,False,ok,,,True,,True,,report-uri https://reporting.go-mpulse.net/report/FDSGP-LEB9B-T8Y2A-5V5ED-9WX2T,,
cio.com,ok,200,https://www.cio.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
wix.com,ok,200,https://www.wix.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
cyberscoop.com,ok,200,https://cyberscoop.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
shopify.com,ok,200,https://www.shopify.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
washingtonpost.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://washingtonpost.com/
netskope.com,ok,200,https://www.netskope.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
twilio.com,ok,200,https://www.twilio.com/en-us,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
therecord.media,ok,200,https://therecord.media/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
zscaler.com,ok,200,https://www.zscaler.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,default-src 'self' strict-dynamic https://*.liadm.com; img-src 'self' https://api.maptiler.com fast.wistia.com https: data: blob: https://*.pathfactory.com https://explore.zscaler.com https://*.qualified.com https://tags.srv.stackadapt.com; script-src 'self' 'unsafe-inline' https://cdn.segment.com/analytics.js/v1/ https://js.zi-scripts.com/zi-tag.js *.mountain.com https://netlify-rum.netlify.app j.6sc.co *.adroll.com snap.licdn.com cdn.bizible.com cdn.pdst.fm connect.facebook.net trk.techtarget.com t.sf14g.com *.marketo.net js.adsrvr.org *.crazyegg.com https://cdnjs.cloudflare.com https://*.cloudfront.net https://googleads.g.doubleclick.net https://sidebar.bugherd.com http://info.zscaler.com 'unsafe-eval' 'unsafe-inline' bat.bing.com https://widget.usersnap.com/ http://fast.wistia.com https://fast.wistia.com/embed/ https://fast.wistia.com/assets/ https://resources.usersnap.com/ https://www.googletagmanager.com/gtag/ http://pipedream.wistia.com/ https://www.google-analytics.com/ https://cdn.acsbapp.com https://acsbapp.com https://www.googletagmanager.com js.adsrvr.org assets.adobedtm.com bugcrowd.com *.bugcrowdusercontent.com *.googleadservices.com https://twin-iq.kickfire.com https://www.rumiview.com *.linkedin.oribi.io gateway.zscalertwo.net *.jquery.com www.youtube.com https://js.zi-scripts.com https://ws-assets.zoominfo.com https://ws-assets.zoominfo.com 'unsafe-eval' https://api.intellimize.co https://cdn.intellimize.co https://www.clarity.ms/ https://ajax.googleapis.com/ https://cdn.rudderlabs.com/ https://*.pathfactory.com https://zscaler.piwik.pro/ https://explore.zscaler.com https://js.storylane.io https://www.redditstatic.com/ https://js.qualified.com blob: https://s3-us-west-2.amazonaws.com/b2bjsstore/b/Z6PVLHPZV26R/Z6PVLHPZV26R.js.gz https://a.usbrowserspeed.com/cs https://ddwl4m2hdecbv.cloudfront.net/b/ https://b-code.liadm.com/lc2.js https://rp.liadm.com idx.liadm.com https://idx.liadm.com https://layer.zscaler.com https://tags.srv.stackadapt.com https://srv.stackadapt.com https://ap.srv.stackadapt.com https://east.srv.stackadapt.com https://uw.srv.stackadapt.com https://eu.srv.stackadapt.com https://qvdt3feo.com https://s.yimg.jp https://*.yahoo.co.jp https://tr.capterra.com https://consent.app.relyance.ai/relyance-agent.js; font-src 'self' data: https://fonts.gstatic.com http://fonts.gstatic.com https://fast.wistia.com/assets https://acsbapp.com https://*.pathfactory.com https://explore.zscaler.com; style-src 'self' 'unsafe-inline' http://info.zscaler.com http://fonts.googleapis.com https://www.googletagmanager.com https://*.pathfactory.com https://explore.zscaler.com https://zscaler.piwik.pro/ https://*.qualified.com https://tags.srv.stackadapt.com; connect-src 'self' blob: *.mountain.com 44.238.122.172 100.20.58.101 35.85.84.151 44.228.85.26 34.215.155.61 35.160.46.251 52.71.121.170 18.210.229.244 44.212.189.233 3.212.39.155 52.22.50.55 54.156.2.105 *.maptiler.com https://api.segment.io https://cdn.segment.com https://pixels.spotify.com/v1/ingest https://ingesteer.services-prod.nsvcs.net fast.wistia.com https://google.com https://www.google.com www.google.co.in secure.adnxs.com cdn.linkedin.oribi.io *.cloudfunctions.net ibc-flow.techtarget.com *.mktoresp.com bat.bing.com *.crazyegg.com *.6sc.co st.fullcircleinsights.com https://*.google-analytics.com https://region1.analytics.google.com https://cms.zscaler.com https://www.zscaler.com https://sockjs.pusher.com wss://ws-mt1.pusher.com https://sessions.bugsnag.com https://*.acsbapp.com https://*.wistia.com https://*.litix.io https://embedwistia-a.akamaihd.net http://pipedream.wistia.com/ https://www.google-analytics.com/ https://analytics.google.com https://stats.g.doubleclick.net https://1cc736ed757d4e24b91428e20d3e43f8.us-west-1.aws.found.io https://www.googletagmanager.com *.6sense.com *.linkedin.oribi.io https://adservice.google.com http://embed.wistia.com https://www.facebook.com/tr/ https://acsbapp.com/apps/app/dist/js/locale/en-loader.json https://js.zi-scripts.com https://ws.zoominfo.com https://log.intellimize.co https://api.intellimize.co https://t.clarity.ms/collect https://px.ads.linkedin.com/ https://api.rudderstack.com https://analytics.revsure.cloud https://*.pathfactory.com https://explore.zscaler.com https://zscaler.piwik.pro/ https://*.qualified.com wss://*.qualified.com https://www.redditstatic.com/ https://pixel-config.reddit.com/ https://conversions-config.reddit.com/ 'strict-dynamic' https://pro.ip-api.com https://alocdn.com/c/vn3d8u2u/a/xtarget/p.json https://*.liadm.com https://9xgnrndqve.execute-api.us-west-2.amazonaws.com https://a.usbrowserspeed.com https://layer.zscaler.com https://tags.srv.stackadapt.com https://*.yahoo.co.jp https://tr.capterra.com https://consent.app.relyance.ai/ https://ad.doubleclick.net/; media-src https://cms.zscaler.com https://app.storylane.io https://app.storylane.io/demo https://fast.wistia.com/embed/ https://fast.wistia.com/assets/ blob: https://embedwistia-a.akamaihd.net https://embed-cloudfront.wistia.com https://embed-fastly.wistia.com https://embed-ssl.wistia.com https://*.qualified.com https://www.zscaler.com; worker-src 'self' blob: ; frame-src 'self' blob: https://app.storylane.io https://app.storylane.io/demo e.issuu.com insight.adsrvr.org www.facebook.com staging.visualize-roi.com https://www.visualize-roi.com https://*.doubleclick.net https://bugcrowd.com https://fast.wistia.com https://fast.wistia.net http://info.zscaler.com https://sidebar.bugherd.com insight.adsrvr.org match.adsrvr.org www.youtube.com https://zscalergov.my.site.com/ https://api.intellimize.co https://117186981.intellimizeio.com/ https://app.netlify.com/ https://*.adroll.com/ https://explore.zscaler.com https://zscaler.my.site.com https://www.googletagmanager.com/ https://zscaler784.outgrow.us https://*.qualified.com https://share.transistor.fm/; frame-ancestors 'self' https://testmydefenses.com https://www.testmydefenses.com https://zscalerext.okta.com https://cms.zscaler.com https://zscalergov.my.site.com/ https://zscaler.pathfactory.com https://explore.zscaler.com https://zscaler.my.site.com; child-src https://*.qualified.com;,,,
squarespace.com,ok,200,https://www.squarespace.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
theatlantic.com,ok,200,https://www.theatlantic.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
finance.yahoo.com,ok,200,https://finance.yahoo.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,connect-src 'self' wss://*.finance.yahoo.com/ https://*.cdn.yimg.com https://*.oath.com https://*.yahoo.com https://*.yahoo.net https://api.alyavista.com https://api.privacy-center.org https://bam.nr-data.net/ https://dpm.demdex.net/ https://guce.yahoofinance.com https://oathmembershipsupport.my.salesforce-sites.com/ https://oathmembershipsupport.my.salesforce.com/ https://s.yimg.com https://sdk.privacy-center.org/f5623e34-377a-419c-8bb7-3928cebffbc9/ https://smetrics.att.com/ https://files.quartr.com/streams/ https://b.trueanthem.com/ https://*.emb-api.com/ https://*.googlesyndication.com https://*.adtrafficquality.google https://*.3lift.com https://*.adsrvr.org https://*.casalemedia.com https://*.clean.gg https://*.criteo.com https://*.indexww.com/ https://*.kueezrtb.com https://*.liadm.com https://*.lijit.com/ https://*.media.net https://*.openx.net https://*.pubmatic.com https://*.rubiconproject.com https://*.seedtag.com https://*.sharethrough.com https://*.sonobi.com https://*.taboola.com https://*.yieldmo.com https://csi.gstatic.com https://pbs-yahoo-apac.ay.delivery https://pbs-yahoo-eu.ay.delivery https://pbs-yahoo-us.ay.delivery https://static.criteo.net https://*.dns-finder.com https://api.rlcdn.com https://*.adnxs.com https://api.assertcom.de https://*.google-analytics.com https://*.googletagmanager.com https://*.doubleclick.net https://*.google.com https://*.google.de https://*.google.com.au https://*.google.ca https://*.google.co.uk https://*.google.co.nz https://*.google.com.sg https://*.google.es https://*.google.fr https://*.google.it https://*.google.com.br https://*.google.com.hk https://*.google.co.in https://k.p-n.io/allow https://k.p-n.io/event-stream; default-src 'self'; font-src 'self' data: https://fonts.gstatic.com https://s.yimg.com https://cdn.taboola.com; frame-ancestors 'self' https://www.aol.com https://www.aol.co.uk https://www.aol.de https://www.aol.ca https://*.ouryahoo.com https://www.yahoo.com https://news.yahoo.com https://cm-ui.staging.yahoo.com https://cm-ui.yahoo.com; frame-src 'self' https://*.abcnews.go.com https://*.advertising.com https://*.bbc.co.uk https://*.chartbeat.com https://*.clicktivatedvideoplayer.com https://*.deezer.com https://*.delivery.vidible.tv https://*.dailymotion.com/ https://*.etonline.com https://*.facebook.com https://*.google.com https://*.hulu.com https://*.instagram.com https://*.jac.yahoosandbox.com https://*.livestream.com https://*.mtvnservices.com https://*.myfinance.com https://*.nbc.com https://*.nytimes.com https://*.oath.com https://*.reuters.com https://*.scribd.com https://*.smartasset.com https://*.soundcloud.com https://*.spotify.com https://*.ted.com https://*.theguardian.com https://*.tumblr.com https://*.turner.com https://*.usatoday.com https://*.vimeo.com https://*.washingtonpost.com https://*.wsj.com https://*.yahoo.com https://*.yahoo.net https://abcnews.go.com https://att.demdex.net/ https://bbc.co.uk https://cdn.yahoofinance.com/ https://chartbeat.com https://compass.pressekompass.net https://datawrapper.dwcdn.net https://delivery.vidible.tv https://embed.acast.com https://embed.music.apple.com https://embed.podcasts.apple.com https://embedder.wirewax.com https://flo.uri.sh/ https://flourish.studio https://guce.yahoofinance.com https://interactives.ap.org https://livestream.com https://platform.twitter.com https://s.yimg.com https://service.force.com/ https://smartasset.com https://tsdtocl.com/ https://view.ceros.com https://vimeo.com https://widget-yahoo.ofx.com https://www.bankrate.com https://www.credible.com https://www.surveymonkey.com https://www.youtube.com https://yahoo.real-estate.hk https://*.googleadservices.com https://*.googlesyndication.com https://*.googletagservices.com https://*.adtrafficquality.google https://www.googletagmanager.com https://*.1rx.io https://*.3lift.com https://*.a-mo.net https://*.adnxs.com https://*.adsrvr.org https://*.amazon-adsystem.com https://*.casalemedia.com https://*.cootlogix.com https://*.creativecdn.com https://*.criteo.com https://*.doubleclick.net https://*.emxdgt.com https://*.everesttech.net https://*.gumgum.com https://*.indexww.com https://*.kargo.com https://*.kueezrtb.com https://*.lijit.com https://*.media.net https://*.mediago.io https://*.openx.net https://*.pubmatic.com https://*.rfihub.com https://*.rubiconproject.com https://*.seedtag.com https://*.sharethrough.com https://*.sonobi.com https://*.taboola.com https://*.trustedstack.com https://*.yellowblue.io https://*.yieldmo.com https://jadserve.postrelease.com/ https://yahoo-match.dotomi.com https://ad-delivery.net https://*.dns-finder.com; img-src 'self' data: blob: about: https://*.amazon-adsystem.com https://*.chartbeat.com https://*.chartbeat.net https://*.cloudfront.net/pixel.gif https://*.dotomi.com https://*.wc.yahoodns.net https://*.yahoo.com https://*.yahoo.net https://*.yimg.com https://media.zenfs.com https://o.aolcdn.com/images/dims https://pbs.twimg.com https://pbs-yahoo-us.ay.delivery https://pbs-yahoo-eu.ay.delivery https://pbs-yahoo-apac.ay.delivery https://platform.twitter.com https://public.flourish.studio/resources/ https://res.cloudinary.com/yfc-nonprod/ https://res.cloudinary.com/yfc-production/ https://s2.coinmarketcap.com/static/img/coins/ https://*.cryptoslam.io https://sb.scorecardresearch.com https://smetrics.att.com/b/ss/attnetprod/ https://syndication.twitter.com https://vop-yahoo.akamaized.net/pixel.gif https://www.facebook.com https://cdn.yodlee.com https://news-assets.stockstory.org https://*.googleadservices.com https://*.googlesyndication.com https://*.googletagservices.com https://*.1rx.io https://*.3lift.com https://*.adnxs.com https://*.adsafeprotected.com/ https://*.adsrvr.org https://*.adtrafficquality.google https://*.brimg.net https://*.casalemedia.com https://*.cootlogix.com https://*.creativecdn.com https://*.criteo.com https://*.disqus.com https://*.emxdgt.com https://*.everesttech.net https://*.gumgum.com https://*.indexww.com/ https://*.kargo.com https://*.kueezrtb.com https://*.liadm.com https://*.lijit.com https://*.lijit.com/ https://*.media.net https://*.mediago.io https://*.openx.net https://*.pubmatic.com https://*.rfihub.com https://*.rubiconproject.com https://*.sharethrough.com https://*.sonobi.com https://*.taboola.com https://*.yellowblue.io https://*.yieldmo.com https://*.bidswitch.net https://api-taboola.com https://creativecdn.com https://prebid.a-mo.net https://ad-delivery.net https://*.dns-finder.com https://*.google-analytics.com https://*.googletagmanager.com https://*.doubleclick.net https://*.google.com https://*.google.de https://*.google.com.au https://*.google.ca https://*.google.co.uk https://*.google.co.nz https://*.google.com.sg https://*.google.es https://*.google.fr https://*.google.it https://*.google.com.br https://*.google.com.hk https://*.google.co.in; manifest-src 'self' https://s.yimg.com; media-src 'self' blob: https://s.yimg.com https://res.cloudinary.com/yfc-nonprod/ https://res.cloudinary.com/yfc-production/ https://files.quartr.com/streams/ https://vidstat.taboola.com https://videos.taboola.com; object-src 'none'; report-to csp-endpoint; report-uri https://csp.yahoo.com/beacon/csp?src=yahoofinance; sandbox allow-downloads allow-forms allow-modals allow-popups-to-escape-sandbox allow-popups allow-presentation allow-same-origin allow-scripts allow-top-navigation-by-user-activation; script-src 'self' blob: 'unsafe-inline' 'unsafe-eval' https://launcher.spot.im https://*.oath.com https://*.salesforceliveagent.com/ https://*.yahoo.com https://*.yahoo.net https://cdn.jsdelivr.net/npm/ https://ec.yimg.com/didomi/ https://jac.yahoosandbox.com/2.0.0/jac.js https://oathmembershipsupport.my.salesforce-sites.com/ https://oathmembershipsupport.my.salesforce.com/ https://openweb.jac.yahoosandbox.com/1.5.0/jac.js https://platform.twitter.com https://s.yimg.com https://service.force.com/embeddedservice/5.0/ https://static.lightning.force.com/ https://static2.chartbeat.com https://*.adtrafficquality.google https://*.googlesyndication.com https://console.googletagservices.com/pubconsole/loader.js https://adservice.google.com/adsid/integrator.js https://cdn.ampproject.org/rtv/ https://www.googletagservices.com/activeview/js https://*.doubleclick.net https://*.taboola.com https://ads.pubmatic.com https://gum.criteo.com https://static.criteo.net https://wnsrvbjmeprtfrnfx.ay.delivery https://*.googletagmanager.com https://cdn.p-n.io/pushly-sdk.min.js; style-src 'self' 'unsafe-inline' https://*.yahoo.com https://cdn.taboola.com https://oathmembershipsupport.my.salesforce-sites.com/ https://platform.twitter.com https://s.yimg.com https://service.force.com/; worker-src 'self' blob: https://cdn.p-n.io/sdk/web/,,,
bigcommerce.com,ok,200,https://www.bigcommerce.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' app.makeswift.com,,,
contentful.com,ok,200,https://www.contentful.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
nytimes.com,ok,200,https://www.nytimes.com/,True,False,1,script-src,True,False,False,False,ok,,child-src,True,child-src,True,upgrade-insecure-requests; default-src data: 'unsafe-inline' 'unsafe-eval' https: nytresource:; script-src data: 'unsafe-inline' 'unsafe-eval' https: blob: nytresource:; style-src data: 'unsafe-inline' https: nytresource:; img-src data: https: blob: android-webview-video-poster: nytresource:; font-src data: https: nytresource:; connect-src data: https: wss: blob: nytresource:; media-src data: https: blob: nytresource:; object-src https:; child-src https: data: blob: nytresource:; form-action https: nytimes: nytcooking: nytxwd:; report-uri https://csp.nytimes.com/report;,,,
rapid7.com,ok,200,https://www.rapid7.com/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,frame-src,False,worker-src,False,default-src 'self' https://www.rapid7.com https://old.rapid7.com https://rapid7-website-development.contentstackapps.com https://rapid7-website-staging.contentstackapps.com https://rapid7-website.contentstackapps.com https://newdev.rapid7.com https://staging.rapid7.com https://assets.contentstack.io https://*.qualified.com https://*.vwo.com; script-src 'self' blob: https://www.rapid7.com https://old.rapid7.com https://www.googletagmanager.com http://997-fka-652.mktoweb.com https://997-fka-652.mktoweb.com http://411-nak-970.mktoweb.com https://411-nak-970.mktoweb.com http://information.rapid7.com http://munchkin.marketo.net https://cdn.cookielaw.org https://play.vidyard.com https://packages.prmcdn.io https://connect.facebook.net https://*.6sc.co https://cdn.bizible.com https://*.g2crowd.com https://snap.licdn.com https://px.ads.linkedin.com https://munchkin.marketo.net https://*.clarity.ms https://ws.zoominfo.com https://bat.bing.com https://googleads.g.doubleclick.net https://*.google.com https://www.gstatic.com https://*.impartner.live https://*.qualified.com https://*.googleadservices.com https://*.zi-scripts.com https://*.vwo.com https://app.vwo.com https://*.visualwebsiteoptimizer.com https://cdn.pushcrew.com 'unsafe-inline'; style-src 'self' https://www.rapid7.com https://old.rapid7.com https://use.typekit.net https://p.typekit.net https://packages.prmcdn.io https://997-fka-652.mktoweb.com http://997-fka-652.mktoweb.com https://411-nak-970.mktoweb.com http://411-nak-970.mktoweb.com https://information.rapid7.com https://*.vwo.com https://app.vwo.com https://*.visualwebsiteoptimizer.com https://cdn.pushcrew.com 'unsafe-inline'; font-src 'self' data: https://www.rapid7.com https://old.rapid7.com https://use.typekit.net https://p.typekit.net https://fonts.googleapis.com https://js.qualified.com https://*.vwo.com; img-src 'self' data: blob: https: https://www.rapid7.com https://old.rapid7.com http://play.vidyard.com http://*.6sc.co https://*.6sc.co https://px.ads.linkedin.com https://bat.bing.com https://googleads.g.doubleclick.net https://*.vwo.com https://app.vwo.com https://*.visualwebsiteoptimizer.com https://useruploads.vwo.io https://cdn.pushcrew.com; connect-src 'self' https://www.rapid7.com https://old.rapid7.com https://*.googletagmanager.com https://*.adnxs.com https://*.6sense.com https://rapid7-website-development.contentstackapps.com https://rapid7-website-staging.contentstackapps.com https://rapid7-website.contentstackapps.com https://*.contentstack.com https://graphql.contentstack.com https://graphql-preview.contentstack.com https://eu-graphql.contentstack.com https://eu-graphql-preview.contentstack.com https://au-graphql.contentstack.com https://au-api.contentstack.com https://azure-na-graphql.contentstack.com https://azure-na-graphql-preview.contentstack.com https://azure-eu-graphql.contentstack.com https://azure-eu-graphql-preview.contentstack.com https://gcp-na-graphql.contentstack.com https://gcp-na-graphql-preview.contentstack.com https://gcp-eu-graphql.contentstack.com https://gcp-eu-graphql-preview.contentstack.com https://*.insight.rapid7.com https://newdev.rapid7.com https://staging.rapid7.com https://cdn.cookielaw.org https://*.google-analytics.com https://partners.rapid7.com https://*.algolia.net https://*.algolianet.com https://*.googlesyndication.com http://997-fka-652.mktoresp.com http://411-nak-970.mktoresp.com http://*.6sc.co https://*.6sc.co https://munchkin.marketo.net https://997-fka-652.mktoresp.com https://411-nak-970.mktoresp.com https://411-nak-970.mktoutil.com https://ws.zoominfo.com https://*.bing.com https://*.doubleclick.net https://google.com https://*.google.com https://*.google.ad https://*.google.ae https://*.google.com.af https://*.google.com.ag https://*.google.al https://*.google.am https://*.google.co.ao https://*.google.com.ar https://*.google.as https://*.google.at https://*.google.com.au https://*.google.az https://*.google.ba https://*.google.com.bd https://*.google.be https://*.google.bf https://*.google.bg https://*.google.com.bh https://*.google.bi https://*.google.bj https://*.google.com.bn https://*.google.com.bo https://*.google.com.br https://*.google.bs https://*.google.bt https://*.google.co.bw https://*.google.by https://*.google.com.bz https://*.google.ca https://*.google.cd https://*.google.cf https://*.google.cg https://*.google.ch https://*.google.ci https://*.google.co.ck https://*.google.cl https://*.google.cm https://*.google.cn https://*.google.com.co https://*.google.co.cr https://*.google.com.cu https://*.google.cv https://*.google.com.cy https://*.google.cz https://*.google.de https://*.google.dj https://*.google.dk https://*.google.dm https://*.google.com.do https://*.google.dz https://*.google.com.ec https://*.google.ee https://*.google.com.eg https://*.google.es https://*.google.com.et https://*.google.fi https://*.google.com.fj https://*.google.fm https://*.google.fr https://*.google.ga https://*.google.ge https://*.google.gg https://*.google.com.gh https://*.google.com.gi https://*.google.gl https://*.google.gm https://*.google.gr https://*.google.com.gt https://*.google.gy https://*.google.com.hk https://*.google.hn https://*.google.hr https://*.google.ht https://*.google.hu https://*.google.co.id https://*.google.ie https://*.google.co.il https://*.google.im https://*.google.co.in https://*.google.iq https://*.google.is https://*.google.it https://*.google.je https://*.google.com.jm https://*.google.jo https://*.google.co.jp https://*.google.co.ke https://*.google.com.kh https://*.google.ki https://*.google.kg https://*.google.co.kr https://*.google.com.kw https://*.google.kz https://*.google.la https://*.google.com.lb https://*.google.li https://*.google.lk https://*.google.co.ls https://*.google.lt https://*.google.lu https://*.google.lv https://*.google.com.ly https://*.google.co.ma https://*.google.md https://*.google.me https://*.google.mg https://*.google.mk https://*.google.ml https://*.google.com.mm https://*.google.mn https://*.google.com.mt https://*.google.mu https://*.google.mv https://*.google.mw https://*.google.com.mx https://*.google.com.my https://*.google.co.mz https://*.google.com.na https://*.google.com.ng https://*.google.com.ni https://*.google.ne https://*.google.nl https://*.google.no https://*.google.com.np https://*.google.nr https://*.google.nu https://*.google.co.nz https://*.google.com.om https://*.google.com.pa https://*.google.com.pe https://*.google.com.pg https://*.google.com.ph https://*.google.com.pk https://*.google.pl https://*.google.pn https://*.google.com.pr https://*.google.ps https://*.google.pt https://*.google.com.py https://*.google.com.qa https://*.google.ro https://*.google.ru https://*.google.rw https://*.google.com.sa https://*.google.com.sb https://*.google.sc https://*.google.se https://*.google.com.sg https://*.google.sh https://*.google.si https://*.google.sk https://*.google.com.sl https://*.google.sn https://*.google.so https://*.google.sm https://*.google.sr https://*.google.st https://*.google.com.sv https://*.google.td https://*.google.tg https://*.google.co.th https://*.google.com.tj https://*.google.tl https://*.google.tm https://*.google.tn https://*.google.to https://*.google.com.tr https://*.google.tt https://*.google.com.tw https://*.google.co.tz https://*.google.com.ua https://*.google.co.ug https://*.google.co.uk https://*.google.com.uy https://*.google.co.uz https://*.google.com.vc https://*.google.co.ve https://*.google.co.vi https://*.google.com.vn https://*.google.vu https://*.google.ws https://*.google.rs https://*.google.co.za https://*.google.co.zm https://*.google.co.zw https://*.google.cat https://*.gstatic.com https://*.clarity.ms https://*.6sc.co https://*.onetrust.com https://*.my.onetrust.com https://*.google-analytics.com https://sessions.bugsnag.com https://*.pusher.com https://*.brighttalk.com https://*.g2.com https://*.qualified.com https://*.ads.linkedin.com https://*.zi-scripts.com https://*.bing.net https://*.analytics.google.com https://*.doubleclick.net wss://*.qualified.com wss://ws-mt1.pusher.com https://*.facebook.net https://*.facebook.com https://*.googleadservices.com https://*.vwo.com https://app.vwo.com https://*.visualwebsiteoptimizer.com https://play.vidyard.com https://*.grafana.net; frame-src https://product-tour.rapid7.com https://www.rapid7.com https://old.rapid7.com https://rapid7-website-development.contentstackapps.com https://rapid7-website-staging.contentstackapps.com https://rapid7-website.contentstackapps.com https://newdev.rapid7.com https://staging.rapid7.com https://play.vidyard.com https://*.googletagmanager.com https://997-fka-652.mktoweb.com http://997-fka-652.mktoweb.com https://www.brighttalk.com https://411-nak-970.mktoweb.com http://411-nak-970.mktoweb.com https://google.com https://www.rapid7.com/impartner.html https://rapid7-website.contentstackapps.com/impartner.html https://*.doubleclick.net https://*.qualified.com https://*.facebook.com https://information.rapid7.com https://www.google.com https://*.vwo.com https://app.vwo.com https://*.visualwebsiteoptimizer.com https://www.youtube.com; worker-src 'self' blob:; frame-ancestors 'self' https://www.rapid7.com https://old.rapid7.com https://newdev.rapid7.com https://staging.rapid7.com https://rapid7-website.contentstackapps.com https://rapid7-website-staging.contentstackapps.com https://rapid7-website-development.contentstackapps.com https://*.contentstack.com https://app.contentstack.com https://eu-app.contentstack.com https://au-app.contentstack.com https://azure-na-app.contentstack.com https://azure-eu-app.contentstack.com https://gcp-na-app.contentstack.com https://gcp-eu-app.contentstack.com https://tools.marketing.rapid7.com https://dev.tools.marketing.rapid7.com https://stage.tools.marketing.rapid7.com,,,
time.com,ok,200,https://time.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
stripe.com,ok,200,https://stripe.com/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,frame-src,False,worker-src,False,base-uri 'none'; child-src 'none'; connect-src https://c.increment.com https://c.stripe.dev https://c.stripe.global https://c.stripe.partners blob: https://b.stripecdn.com https://errors.stripe.com https://ext.stripe.com https://r.stripe.com https://stripe-images.s3.us-west-1.amazonaws.com https://stripe.com 'self'; default-src 'none'; font-src https://b.stripecdn.com 'self'; form-action https://stripe.com 'self'; frame-ancestors https://app.contentful.com 'self'; frame-src https://b.stripecdn.com https://js.stripe.com https://support-conversations.stripe.com 'self'; img-src data: https://assets.ctfassets.net https://assets.stripeassets.com https://b.stripecdn.com https://images.ctfassets.net https://images.stripeassets.com https://q.stripe.com 'self'; manifest-src 'none'; media-src https://assets.ctfassets.net https://assets.stripeassets.com https://b.stripecdn.com https://videos.ctfassets.net https://videos.stripeassets.com 'self'; object-src 'none'; script-src https://b.stripecdn.com https://js.stripe.com 'self' 'sha256-3aWvb9tRBjmz1OjR3n7mwiTm94+s4iki4mMZF82asmc=' 'sha256-5LtzXhT7UFn+GqP5pKEMGL08UNZsrzANHFEBW/mQHGw=' 'sha256-beLzNcen8LrazzSCRjAapoIMTgJI0osPWGNSX7aK6lc=' 'sha256-cCM0Z4lzGkzQnmbdVw+ouz0JRawyaKcZ4yiqzqYS7ek=' 'sha256-vTifGUJH6hJYTvstw4xJ4xfr/vE0ELkOV4GpCumyqfg=' 'sha256-KxhSaxKB5RFTQsqfRwp+zG7iLjvMrTAySqnSvWlqct0=' 'sha256-tMuJ8c00j54yuxogrdIJeGhNVB350dc56i969XRz/Mc=' 'sha256-aEFSvCaVnb2wNwuO3IzA8J44RdTKt6vms9beA7BcCYg=' 'sha256-0SWEc2BfR2o77i2vUiNNIrFKQkjc2Ujsr2hlfZ6oUek=' 'report-sample'; style-src https://b.stripecdn.com 'self' 'unsafe-inline'; worker-src https://b.stripecdn.com 'self'; upgrade-insecure-requests; report-uri https://q.stripe.com/csp-violation?q=XqNcrPdan5nzXrFU8GtCUVkY84FdbIYel6Xn62qkV-w1WTaHSe1DeYGQAdk4KQo%3D; report-to csp,,,
datacenterknowledge.com,ok,200,https://www.datacenterknowledge.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
sdxcentral.com,ok,200,https://www.sdxcentral.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
proofpoint.com,ok,200,https://www.proofpoint.com/us,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
datacenterdynamics.com,ok,200,https://www.datacenterdynamics.com/en/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
auth0.com,ok,200,https://auth0.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
qualys.com,ok,200,https://www.qualys.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
usatoday.com,ok,200,https://www.usatoday.com/,True,True,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests;frame-ancestors 'none';object-src 'none',script-src https: blob: 'unsafe-inline' 'unsafe-eval' 'self';base-uri 'self';report-uri https://reporting-api.gannettinnovation.com;report-to default,,
tenable.com,ok,200,https://www.tenable.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://tenable.com https://*.tenable.com https://tenablecloud.cn https://www.tenablecloud.cn;,,,
plaid.com,ok,200,https://plaid.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
okta.com,ok,200,https://www.okta.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
lightreading.com,ok,200,https://www.lightreading.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
newyorker.com,ok,200,https://www.newyorker.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'none',,,
mimecast.com,ok,200,https://www.mimecast.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
swagger.io,ok,200,https://swagger.io/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
latimes.com,ok,200,https://www.latimes.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
sophos.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://sophos.com/
fiercewireless.com,ok,200,https://www.fierce-network.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.qtx.dev https://*.dev.qtxquartz.com https://*.stage.qtxquartz.com https://www.fiercewireless.com https://www.fiercetelecom.com https://sample.dragonforms.com https://*.questexinfo.com http://resources.questex.com https://resources.questex.com,,,
fierce-network.com,ok,200,https://www.fierce-network.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.qtx.dev https://*.dev.qtxquartz.com https://*.stage.qtxquartz.com https://www.fiercewireless.com https://www.fiercetelecom.com https://sample.dragonforms.com https://*.questexinfo.com http://resources.questex.com https://resources.questex.com,,,
snyk.io,ok,200,https://snyk.io/,True,False,1,script-src,False,True,False,False,ok,,frame-src,False,worker-src,False,default-src 'self';base-uri 'none';child-src https://*.qualified.com;script-src 'self'  'wasm-unsafe-eval' https://*.qualified.com;script-src-elem 'self' 'unsafe-inline' blob: https://snyk.io https://*.snyk.io http://*.snyk.io https://*.dev.snyk.io https://*.usercentrics.eu cdn.segment.com bat.bing.com https://*.6sense.com https://*.6sc.co https://linkedin.com https://*.linkedin.com www.google.com www.google-analytics.com *.googletagmanager.com www.googleadservices.com googleads.g.doubleclick.net https://*.doubleclick.net/ ssl.google-analytics.com https://www.gstatic.com https://assets.trendemon.com https://trackingapi.trendemon.com 479-bcc-915.mktoweb.com munchkin.marketo.net https://platform.twitter.com fast.wistia.com www.gartner.com https://cdnjs.cloudflare.com https://connect.facebook.net https://*.salesloft.com https://snap.licdn.com https://*.vercel-scripts.com https://vercel.live https://js.zi-scripts.com https://tracking.intentsify.io https://view.ceros.com/ https://www.redditstatic.com https://ads.reddit.com https://cdn.dreamdata.cloud https://widgets.peerspot.com https://static.ads-twitter.com https://js.storylane.io https://a.usbrowserspeed.com https://tags.srv.stackadapt.com https://qvdt3feo.com https://js.qualified.com https://*.qualified.com https://js.adsrvr.org https://cdn.jsdelivr.net https://bzrcdn.openai.com https://s.yimg.com;connect-src 'self'  https://*.snyk.io https://*.dev.snyk.io https://*.usercentrics.eu https://677-thp-415.mktoresp.com *.segment.com *.segment.io https://res.cloudinary.com https://bat.bing.com https://*.googleadservices.com *.google-analytics.com *.analytics.google.com *.googletagmanager.com *.g.doubleclick.net https://ad.doubleclick.net *.google.com fast.wistia.com https://embed-cloudfront.wistia.com https://distillery.wistia.com https://boards-api.greenhouse.io https://secure.adnxs.com https://cdn.linkedin.oribi.io https://*.6sense.com https://*.6sc.co https://linkedin.com https://*.linkedin.com https://*.salesloft.com https://storage.googleapis.com https://*.googlesyndication.com https://js.zi-scripts.com https://*.zoominfo.com https://vercel.live wss://ws-us3.pusher.com https://677-thp-415.mktoutil.com https://pixel-config.reddit.com https://www.redditstatic.com https://conversions-config.reddit.com https://ads.reddit.com https://cdn.dreamdata.cloud https://cdn.jsdelivr.net https://unpkg.com/@rive-app/ https://registration.qa.probely.dev https://registration.probely.com https://api.openai.com https://generativelanguage.googleapis.com https://tags.srv.stackadapt.com https://qvdt3feo.com https://app.qualified.com https://*.qualified.com wss://ws8.qualified.com wss://*.qualified.com https://insight.adsrvr.org https://bzr.openai.com https://bzrcdn.openai.com;style-src 'self' 'unsafe-inline' 479-bcc-915.mktoweb.com *.snyk.io www.gartner.com cdn.segment.io fonts.googleapis.com https://vercel.live https://tags.srv.stackadapt.com https://*.qualified.com;img-src 'self' data: blob: https://res.cloudinary.com https://*.usercentrics.eu https://bat.bing.com https://*.6sense.com https://*.6sc.co https://linkedin.com https://*.linkedin.com www.google-analytics.com www.googleadservices.com googleads.g.doubleclick.net *.google.com *.google.at *.google.be *.google.ca *.google.ch *.google.co.id *.google.co.il *.google.co.in *.google.co.jp *.google.co.nz *.google.co.uk *.google.com.au *.google.com.br *.google.com.mx *.google.com.sg *.google.de *.google.dk *.google.fi *.google.fr *.google.ie *.google.nl *.google.no *.google.pt *.google.ro *.google.se www.googletagmanager.com https://*.trendemon.com https://img.youtube.com https://i.ytimg.com fast.wistia.com *.salesloft.com https://syndication.twitter.com https://embed-ssl.wistia.com www.gartner.com https://reviews.static.gartner.com https://www.linkedin.com https://px.ads.linkedin.com https://px4.ads.linkedin.com https://vercel.live https://vercel.com https://alb.reddit.com https://cnv.event.prod.bidr.io/log/cnv https://www.redditstatic.com https://widgets.peerspot.com https://images.peerspot.com https://www.peerspot.com https://analytics.twitter.com https://t.co https://*.qualified.com https://bzr.openai.com;frame-src *.ceros.com/ 'self' *.snyk.io https://res.cloudinary.com 479-bcc-915.mktoweb.com https://web.cmp.usercentrics.eu bid.g.doubleclick.net *.doubleclick.net www.google.com www.youtube.com https://*.6sense.com https://*.6sc.co https://linkedin.com https://*.linkedin.com https://i.ytimg.com https://platform.twitter.com www.gartner.com https://www.googletagmanager.com https://player.simplecast.com https://app.usercentrics.eu https://vercel.live play.vidyard.com/ https://*.vimeo.com https://app.qualified.com https://*.qualified.com https://insight.adsrvr.org https://app.storylane.io;form-action 'self' https://snyk.us21.list-manage.com;frame-ancestors 'self' https://resources.snyk.io https://app.contentful.com https://www.linkedin.com;font-src 'self' data: https://res.cloudinary.com/snyk/ fast.wistia.com www.gartner.com *.gstatic.com https://vercel.live https://assets.vercel.com https://www.redditstatic.com;media-src 'self' blob: mediastream: https://assets.ctfassets.net https://downloads.ctfassets.net https://res.cloudinary.com https://*.qualified.com;worker-src 'self' blob:;manifest-src 'self';object-src https://res.cloudinary.com;,,,
totaltele.com,ok,403,https://totaltele.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
jetbrains.com,ok,200,https://www.jetbrains.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
postman.com,ok,200,https://www.postman.com/,False,True,0,,False,False,False,False,ok,,,True,,True,,default-src 'self' data: blob: https://067-umd-991.mktoresp.com https://accounts.google.com https://analytics.google.com https://api.amplitude.com https://bi-beta.pst.tech https://bi.pst.tech https://e.postman.com https://bifrost-https-v4.gw.postman.com https://blog.postman.com https://dl.pstmn.io https://eo2kpuahxhuvgexlueall7gqzq0fihon.lambda-url.us-east-1.on.aws https://events.gw.postman.com https://events.rm-api.com https://googleads.g.doubleclick.net https://www.googleadservices.com https://identity.getpostman-beta.com https://identity.getpostman.com https://lp.postman.com https://munchkin.marketo.net https://pages.getpostman.com https://public.slidesharecdn.com https://px.ads.linkedin.com https://px4.ads.linkedin.com https://manifest.webmanifest https://ms1frkqnsp7r.statuspage.io https://run.pstmn.io https://skills-assets.pstmn.io https://st-ar.cdn.postman.com https://static.cloudflareinsights.com https://stats.g.doubleclick.net https://td.doubleclick.net https://voyager.postman.com https://www.googletagmanager.com https://www.slideshare.net https://snap.licdn.com https://www.google.com https://youtube.com https://*.youtube.com https://*.ytimg.com https://www.linkedin.com/px/ https://www.postman.com https://snap.licdn.com/ https://worldtimeapi.org https://maps.google.com https://*.mountain.com https://dx.mountain.com https://px.mountain.com https://gs.mountain.com https://44.238.122.172 https://100.20.58.101 https://35.85.84.151 https://44.228.85.26 https://34.215.155.61 https://35.160.46.251 https://52.71.121.170 https://18.210.229.244 https://44.212.189.233 https://3.212.39.155 https://52.22.50.55 https://54.156.2.105 https://bam.nr-data.net https://js-agent.newrelic.com https://res.cloudinary.com https://mkt.cdn.postman.com https://api.mapbox.com https://events.mapbox.com https://api.fpjs.io https://cdn.amplitude.com https://api2.amplitude.com https://www.facebook.com https://connect.facebook.net https://bat.bing.com https://js.qualified.com wss://ws.qualified.com wss://ws2.qualified.com https://app.qualified.com https://api.company-target.com https://segments.company-target.com https://tag.demandbase.com https://tag-logger.demandbase.com https://s.company-target.com https://alb.reddit.com https://www.redditstatic.com https://pixel-config.reddit.com https://*.hotjar.io https://*.hotjar.com wss://ws.hotjar.com https://cdn.segment.com https://api.cdp.postman.com https://api.segment.io https://evs.cdp.postman.com https://www.influ2.com https://t.influ2.com https://*.usbrowserspeed.com https://pxl.growth-channel.net https://tags.srv.stackadapt.com https://job-boards.greenhouse.io https://transcend-cdn.com https://telemetry.us.transcend.io https://unpkg.com/launchdarkly-js-client-sdk@3.8.1 https://app.launchdarkly.com/ https://events.launchdarkly.com https://tally.so/ https://postman.outgrow.us/ https://api-n.outgrow.co https://t.co/ https://analytics.twitter.com https://static.ads-twitter.com/uwt.js https://id.rlcdn.com https://cdn.cr-relay.com https://api.cr-relay.com https://cdn.vector.co https://api.vector.co https://*.liadm.com/ https://*.ip-api.com https://accretivemedia.go2cloud.org https://fast.wistia.net https://fast.wistia.com https://embed-ssl.wistia.com https://distillery.wistia.com https://pipedream.wistia.com https://embed-cloudfront.wistia.com https://postman.cdn.prismic.io https://static.cdn.prismic.io https://postman.prismic.io https://browser.sentry-cdn.com https://o1224273.ingest.us.sentry.io 'unsafe-inline' 'unsafe-eval'; form-action 'self'; base-uri 'self';,,
veracode.com,ok,200,https://www.veracode.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self';,,,
eetimes.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://eetimes.com/
telecoms.com,ok,200,https://www.telecoms.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
sfchronicle.com,ok,200,https://www.sfchronicle.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
mcafee.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://mcafee.com/
visualstudio.com,ok,200,https://visualstudio.microsoft.com/,True,False,2,script-src,True,False,False,False,ok,,,True,script-src,True,"upgrade-insecure-requests, script-src 'self' 'unsafe-inline' 'unsafe-eval' https:",,,
theguardian.com,ok,200,https://www.theguardian.com/us,True,False,1,script-src,True,False,False,False,ok,,child-src,True,child-src,True,upgrade-insecure-requests; default-src https:; script-src https: 'unsafe-inline' 'unsafe-eval' blob: 'unsafe-inline'; style-src https: 'unsafe-inline'; img-src https: data: blob:; media-src https: data: blob:; font-src 'self' https://assets.guim.co.uk https://pasteup.guim.co.uk https://interactive.guim.co.uk https://dashboard.ophan.co.uk https://cdn.braze.eu data:; connect-src https: wss: blob:; child-src https: blob:; object-src 'none'; base-uri 'none',,,
telegraph.co.uk,ok,403,https://www.telegraph.co.uk/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
checkpoint.com,ok,200,https://www.checkpoint.com/,True,False,1,,False,False,False,False,ok,,,True,,True,1,,,
bostonglobe.com,ok,200,https://www.bostonglobe.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
edn.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://edn.com/
confluence.atlassian.com,ok,200,https://confluence.atlassian.com/alldoc/atlassian-documentation-32243719.html,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://getsupport.atlassian.com https://jira.atlassian.com,,,
sourceforge.net,ok,403,https://sourceforge.net/?__cf_chl_rt_tk=G2IiRCTOnuMevVlONLZDcSCpEVLw3jVMzZSMxXTxGBE-1789245313-1.0.1.1-m4NG9kZE1FmG8mbOegYudFMnbHVKnNDNn1revbefC9k,True,False,2,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,default-src 'none'; script-src 'nonce-afz51lBCa0Td2nYXjUWCk7' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',,default-src 'none'; script-src 'nonce-afz51lBCa0Td2nYXjUWCk7' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',
amd.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://amd.com/
electronicdesign.com,ok,200,https://www.electronicdesign.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
independent.co.uk,ok,200,https://www.independent.co.uk/us,True,False,1,script-src,True,False,False,False,ok,,frame-src,True,script-src,True,default-src https: 'unsafe-inline' data: blob:; frame-src https: data:; script-src https: 'unsafe-inline' 'unsafe-eval' blob: 'unsafe-inline'; media-src https: 'unsafe-inline' data: blob:; img-src https: http: data: blob:; frame-ancestors https:,,,
trendmicro.com,ok,200,https://www.trendmicro.com/en_us/business.html,True,False,1,default-src,True,False,False,False,ok,,default-src,True,default-src,True,default-src 'self' 'unsafe-inline' 'unsafe-eval' http: https: data: blob: wss: mediastream: android-webview-video-poster: ms-appx-web: gsa: endlesspic: ms-browser-extension chrome-extension asset * ; frame-ancestors 'self' https://*.trendmicro.com https://resources.trendmicro.com https://*.trendaisecurity.com,,,
rcrwireless.com,ok,200,https://rcrwireless.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
bitbucket.org,ok,404,https://bitbucket.org/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'none';,,,
chicagotribune.com,ok,200,https://www.chicagotribune.com/,True,False,1,script-src,True,False,False,False,ok,,child-src,True,child-src,True,default-src data: 'unsafe-inline' 'unsafe-eval' https:; script-src data: 'unsafe-inline' 'unsafe-eval' https: blob: *.visualwebsiteoptimizer.com; style-src 'unsafe-inline' https: *.visualwebsiteoptimizer.com app.vwo.com; img-src data: https: blob: *.visualwebsiteoptimizer.com app.vwo.com useruploads.vwo.io; font-src data: https:; connect-src https: data: blob: *.visualwebsiteoptimizer.com app.vwo.com; media-src blob: data: https:; object-src https:; child-src https: data: blob: 'self' *.visualwebsiteoptimizer.com app.vwo.com; upgrade-insecure-requests; block-all-mixed-content;,,,
bbc.com,ok,200,https://www.bbc.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
jira.atlassian.com,ok,200,https://jira.atlassian.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,base-uri 'self'; default-src 'self' *.atlassian.com *.intercomcdn.com *.orangelogic.com *.6sc.co *.6sense.com sourcetreeapp.com *.sourcetreeapp.com bitbucket.org *.bitbucket.org; script-src 'self' *.1mind.com *.gstatic.com *.cookielaw.org *.public.atl-paas.net *.prod.atl-paas.net *.googletagmanager.com *.marketo.net *.marketo.com *.atlassian.com utt.impactcdn.com *.google.com *.doubleclick.com *.googleadservices.com *.livechatinc.com *.bing.com *.quora.com *.yimg.jp *.clicktale.net *.linkedin.com *.twitter.com *.licdn.com *.demandbase.com *.doubleclick.net *.facebook.net *.redditstatic.com *.clearbitscripts.com *.clarity.ms *.vimeo.com *.google-analytics.com facebook.com *.facebook.com impactcdn.com *.impactcdn.com clearbitjs.com *.clearbitjs.com yahoo.co.jp *.yahoo.co.jp *.recaptcha.net *.ads-twitter.com *.intercom.io *.intercomcdn.com *.jsdelivr.net *.6sc.co *.6sense.com *.techtarget.com *.capterra.com sourcetreeapp.com *.sourcetreeapp.com bitbucket.org *.bitbucket.org roundprincethere.com *.roundprincethere.com bzrcdn.openai.com dyv6f9ner1ir9.cloudfront.net *.adsrvr.org analytics.o11.tech 'unsafe-eval' 'unsafe-inline'; style-src 'self' *.public.atl-paas.net *.prod.atl-paas.net fonts.googleapis.com *.googletagmanager.com sourcetreeapp.com *.sourcetreeapp.com bitbucket.org *.bitbucket.org 'unsafe-inline'; img-src 'self' *.1mind.com blob: data: atlassian.com *.atlassian.com *.cookielaw.org *.gravatar.com *.wp.com fd-assets.prod.atl-paas.net pixel.pointmediatracker.com *.prod.public.atl-paas.net cnv.event.prod.bidr.io *.doubleclick.net *.clicktale.net *.bing.com rlcdn.com reddit.com quora.com *.rlcdn.com *.reddit.com *.quora.com *.ctfassets.net  *.linkedin.com *.google.com *.google.com.au *.company-target.com *.facebook.com *.google-analytics.com *.twitter.com t.co *.intercomcdn.com *.intercomassets.com *.frontend.public.atl-paas.net *.orangelogic.com *.googletagmanager.com img.logo.dev *.atlassian.net sourcetreeapp.com *.sourcetreeapp.com bitbucket.org *.bitbucket.org bytebucket.org *.bytebucket.org bitbucket-assetroot.s3.amazonaws.com b.6sc.co obs.roundprincethere.com cdn.blisspointmedia.com; font-src 'self' *.1mind.com *.ctfassets.net *.intercomcdn.com *.gstatic.com *.frontend.public.atl-paas.net *.atl.orangelogic.com; frame-ancestors 'none'; form-action 'self' pages.eml.atlassian.com app-ab35.marketo.com *.marketo.com *.mktoresp.com *.facebook.com; report-uri https://web-security-reports.services.atlassian.com/csp-report/wac-web; report-to csp-default-endpoint; worker-src 'self' blob:; media-src 'self' *.1mind.com *.ctfassets.net *.atlassian.com *.orangelogic.com; connect-src 'self' *.1mind.com wss://*.1mind.com ws: atlassian.com *.atlassian.com *.cookielaw.org *.onetrust.com *.public.atl-paas.net *.prod.atl-paas.net *.mktoresp.com *.marketo.com *.ingest.sentry.io *.workato.com atlassian.sjv.io statsigapi.net *.statsigapi.net *.contentful.com atlassian.net *.clicktale.net *.contentsquare.net *.bing.com google-analytics.com company-target.com linkedin.com *.google-analytics.com *.company-target.com *.linkedin.com *.doubleclick.net *.reddit.com *.redditstatic.com *.google.com *.demandbase.com *.clarity.ms *.clearbit.com *.intercom.io *.algolianet.com *.algolia.net *.algolia.io *.recaptcha.net https://unpkg.com/@rive-app/ *.facebook.com *.orangelogic.com *.adnxs.com *.6sc.co *.6sense.com m.castle.io apis.auxia.io *.atlassian.net https://participant.connect.us-east-1.amazonaws.com wss://participant.connect.us-east-1.amazonaws.com *.connect.us-east-1.amazonaws.com sourcetreeapp.com *.sourcetreeapp.com bitbucket.org *.bitbucket.org obs.roundprincethere.com ibc-flow.techtarget.com *.googleadservices.com *.ingest.us.sentry.io bzrcdn.openai.com; frame-src 'self' *.1mind.com *.loom.com *.youtube.com *.google.com *.doubleclick.net *.recaptcha.net *.atl-paas.net pages.eml.atlassian.com app-ab35.marketo.com *.marketo.com *.mktoresp.com *.company-target.com *.googletagmanager.com *.atlassian.net *.facebook.com atlassian931.outgrow.us atlassian.wvc-test.ecosystems.io,,,
hpcwire.com,ok,403,https://hpcwire.com/?__cf_chl_rt_tk=RIc.AzY.LOuhmVAWnrV5MHty4dosAkzirSKDWr46TD8-1789245314-1.0.1.1-Pjl9m8hRidZIlrLavCaQeKairkDKD.z.WSuR3Z1UlMA,True,False,2,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,default-src 'none'; script-src 'nonce-CTnDafddMGrP4KxkiLLeu4' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',,default-src 'none'; script-src 'nonce-CTnDafddMGrP4KxkiLLeu4' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',
thetimes.co.uk,ok,200,https://www.thetimes.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
intel.com,ok,200,https://www.intel.com/content/www/us/en/homepage.html,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://premiersupport.intel.com https://c0.avaamo.com *.intel.com; object-src 'self';,,,
ibm.com,ok,200,https://www.ibm.com/us-en,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
atlassian.com,ok,200,https://www.atlassian.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,base-uri 'self'; default-src 'self' *.atlassian.com *.intercomcdn.com *.orangelogic.com *.6sc.co *.6sense.com sourcetreeapp.com *.sourcetreeapp.com bitbucket.org *.bitbucket.org; script-src 'self' *.1mind.com *.gstatic.com *.cookielaw.org *.public.atl-paas.net *.prod.atl-paas.net *.googletagmanager.com *.marketo.net *.marketo.com *.atlassian.com utt.impactcdn.com *.google.com *.doubleclick.com *.googleadservices.com *.livechatinc.com *.bing.com *.quora.com *.yimg.jp *.clicktale.net *.linkedin.com *.twitter.com *.licdn.com *.demandbase.com *.doubleclick.net *.facebook.net *.redditstatic.com *.clearbitscripts.com *.clarity.ms *.vimeo.com *.google-analytics.com facebook.com *.facebook.com impactcdn.com *.impactcdn.com clearbitjs.com *.clearbitjs.com yahoo.co.jp *.yahoo.co.jp *.recaptcha.net *.ads-twitter.com *.intercom.io *.intercomcdn.com *.jsdelivr.net *.6sc.co *.6sense.com *.techtarget.com *.capterra.com sourcetreeapp.com *.sourcetreeapp.com bitbucket.org *.bitbucket.org roundprincethere.com *.roundprincethere.com bzrcdn.openai.com dyv6f9ner1ir9.cloudfront.net *.adsrvr.org analytics.o11.tech 'unsafe-eval' 'unsafe-inline'; style-src 'self' *.public.atl-paas.net *.prod.atl-paas.net fonts.googleapis.com *.googletagmanager.com sourcetreeapp.com *.sourcetreeapp.com bitbucket.org *.bitbucket.org 'unsafe-inline'; img-src 'self' *.1mind.com blob: data: atlassian.com *.atlassian.com *.cookielaw.org *.gravatar.com *.wp.com fd-assets.prod.atl-paas.net pixel.pointmediatracker.com *.prod.public.atl-paas.net cnv.event.prod.bidr.io *.doubleclick.net *.clicktale.net *.bing.com rlcdn.com reddit.com quora.com *.rlcdn.com *.reddit.com *.quora.com *.ctfassets.net  *.linkedin.com *.google.com *.google.com.au *.company-target.com *.facebook.com *.google-analytics.com *.twitter.com t.co *.intercomcdn.com *.intercomassets.com *.frontend.public.atl-paas.net *.orangelogic.com *.googletagmanager.com img.logo.dev *.atlassian.net sourcetreeapp.com *.sourcetreeapp.com bitbucket.org *.bitbucket.org bytebucket.org *.bytebucket.org bitbucket-assetroot.s3.amazonaws.com b.6sc.co obs.roundprincethere.com cdn.blisspointmedia.com; font-src 'self' *.1mind.com *.ctfassets.net *.intercomcdn.com *.gstatic.com *.frontend.public.atl-paas.net *.atl.orangelogic.com; frame-ancestors 'none'; form-action 'self' pages.eml.atlassian.com app-ab35.marketo.com *.marketo.com *.mktoresp.com *.facebook.com; report-uri https://web-security-reports.services.atlassian.com/csp-report/wac-web; report-to csp-default-endpoint; worker-src 'self' blob:; media-src 'self' *.1mind.com *.ctfassets.net *.atlassian.com *.orangelogic.com; connect-src 'self' *.1mind.com wss://*.1mind.com ws: atlassian.com *.atlassian.com *.cookielaw.org *.onetrust.com *.public.atl-paas.net *.prod.atl-paas.net *.mktoresp.com *.marketo.com *.ingest.sentry.io *.workato.com atlassian.sjv.io statsigapi.net *.statsigapi.net *.contentful.com atlassian.net *.clicktale.net *.contentsquare.net *.bing.com google-analytics.com company-target.com linkedin.com *.google-analytics.com *.company-target.com *.linkedin.com *.doubleclick.net *.reddit.com *.redditstatic.com *.google.com *.demandbase.com *.clarity.ms *.clearbit.com *.intercom.io *.algolianet.com *.algolia.net *.algolia.io *.recaptcha.net https://unpkg.com/@rive-app/ *.facebook.com *.orangelogic.com *.adnxs.com *.6sc.co *.6sense.com m.castle.io apis.auxia.io *.atlassian.net https://participant.connect.us-east-1.amazonaws.com wss://participant.connect.us-east-1.amazonaws.com *.connect.us-east-1.amazonaws.com sourcetreeapp.com *.sourcetreeapp.com bitbucket.org *.bitbucket.org obs.roundprincethere.com ibc-flow.techtarget.com *.googleadservices.com *.ingest.us.sentry.io bzrcdn.openai.com; frame-src 'self' *.1mind.com *.loom.com *.youtube.com *.google.com *.doubleclick.net *.recaptcha.net *.atl-paas.net pages.eml.atlassian.com app-ab35.marketo.com *.marketo.com *.mktoresp.com *.company-target.com *.googletagmanager.com *.atlassian.net *.facebook.com atlassian931.outgrow.us atlassian.wvc-test.ecosystems.io,,,
cnn.com,ok,200,https://www.cnn.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,True,child-src,True,default-src 'self' blob: https://*.cnn.com:* http://*.cnn.com:* *.cnn.io:* *.cnn.net:* *.turner.com:* *.turner.io:* *.ugdturner.com:* courageousstudio.com *.vgtf.net:*; script-src 'unsafe-eval' 'unsafe-inline' 'self' *; style-src 'unsafe-inline' 'self' blob: *; child-src 'self' blob: *; frame-src 'self' *; object-src 'self' *; img-src 'self' data: blob: *; media-src 'self' data: blob: *; font-src 'self' data: *; connect-src 'self' data: *; frame-ancestors 'self' https://*.cnn.com:* http://*.cnn.com https://*.cnn.io:* http://*.cnn.io:* *.turner.com:* courageousstudio.com;,,,
qualcomm.com,ok,200,https://www.qualcomm.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' *.adobe.com *.assets.adobedtm.com,,,
dzone.com,ok,200,https://dzone.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
infoq.com,ok,200,https://www.infoq.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
thoughtworks.com,ok,200,https://www.thoughtworks.com/,True,False,2,default-src,True,False,False,False,ok,,default-src,True,default-src,True,default-src * 'self' 'unsafe-inline' 'unsafe-eval' data: blob: filesystem:;frame-ancestors 'self';object-src 'none',,default-src 'self' 'unsafe-eval' 'unsafe-inline' * blob: data: filesystem:; connect-src 'self' * https://privacyportal.onetrust.com https://*.onetrust.com https://geolocation.onetrust.com; object-src 'none';,
nvidia.com,ok,200,https://www.nvidia.com/en-us/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' *.awsapps.nvidia.com *.nvidia.com https://widget.stackla.com https://app-sj14.marketo.com https://www.youtube.com https://www.quadro-selector.com http://player.youku.com https://player.youku.com https://live.nvidia-china.com https://www.google.com *.nvidia.cn https://events.rainfocus.com https://www.twitch.tv https://store.nvidia.ru https://store.nvidia.in *.geforcenow.com https://salespro.hpe.com https://hpe.seismic.com https://cms.nvidia-docs-uat.lower.k3.m1.brightspot.cloud https://cms.nvidia-docs-qa3.lower.k3.m1.brightspot.cloud https://events.rainfocus.com https://docs.nvidia-docs-uat.lower.k3.m1.brightspot.cloud https://docs.nvidia-docs-qa3.lower.k3.m1.brightspot.cloud https://nvfile;,,,
semiengineering.com,ok,200,https://semiengineering.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
storagereview.com,ok,200,https://www.storagereview.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
martinfowler.com,ok,200,https://martinfowler.com/,False,True,0,,False,False,False,False,ok,,,True,,True,,default-src https: 'unsafe-inline' 'unsafe-eval'; report-uri https://b3ceba9babf02086c0dca962bbbd1cda.report-uri.io/r/default/csp/reportOnly,,
broadcom.com,ok,200,https://www.broadcom.com/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,,True,script-src,False,frame-ancestors 'self' esbroadcom.lookbookhq.com mfbroadcom.lookbookhq.com; script-src 'self' data: blob: https://script.crazyegg.com https://www.google-analytics.com https://www.googletagmanager.com https://cdn.cookielaw.org https://geolocation.onetrust.com https://ajax.googleapis.com https://snap.licdn.com/li.lms-analytics/insight.old.min.js https://searchunify.com https://searchunify.broadcom.com https://tag.demandbase.com/9a4d64cf696797e4.min.js https://tag.demandbase.com *.adroll.com *.eloqua.com *.en25.com *.bluekai.com *.oraclecloud.com *.brightcove.com *.brightcove.net *.33across.com *.amplitude.com https://images.sw.broadcom.com https://avagoresponsecenter.com https://kit.fontawesome.com 'nonce-YzgwYzk0ODcxNA/ZmJkNWE2NGRiM2JkMWE='; object-src 'self';,,,
cbsnews.com,ok,200,https://www.cbsnews.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
servethehome.com,ok,200,https://www.servethehome.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
arm.com,ok,200,https://www.arm.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://www.arm.com assets.adobedtm.com reveal.clearbit.com ga.clearbit.com *.luckyorange.com https://pubsub.googleapis.com wss://*.visitors.live https://tagmanager.google.com https://*.hotjar.com:*  https://*.hotjar.io https://cdn-assets-prod.s3.amazonaws.com https://login.microsoftonline.com; object-src 'self' https://www.arm.com https://*.arm.com https://armkeil.blob.core.windows.net;,,,
nbcnews.com,ok,200,https://www.nbcnews.com/,True,False,2,,False,False,False,False,ok,,,True,,True,"upgrade-insecure-requests;, frame-ancestors 'self' https://*.nbcnews.com https://*.today.com https://*.msnbc.com https://*.telemundo.com https://*.nbcnewstools.net https://*.eonline.com https://*.cnbc.com;",,,
abcnews.go.com,ok,200,https://abcnews.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
oreilly.com,ok,200,https://www.oreilly.com/,True,False,1,default-src,True,False,False,False,ok,,default-src,True,default-src,True,default-src https://www.oreilly.com/dQzjK_/d1P/KhO/N2FDVpXC/m43VV8a7/Z2ZTAQ/KQN0XHI/mJGEb https://www.oreilly.com/dQzjK_/d1P/KhO/N2FDVpXC/m43VV8a7/Z2ZTAQ/KQN0XHI/mJGEb  https://www.oreilly.com/dQzjK_/d1P/KhO/N2FDVpXC/Ju3VV8wcfrmhrX/Ji1MAQ/IxMQWTo/zew4B  https://www.oreilly.com  * 'unsafe-inline' 'unsafe-eval' data: blob: android-webview-video-poster: moz-extension: ms-browser-extension: chrome-extension: ios-log:;,,,
micron.com,ok,200,https://www.micron.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://resources.micron.com;,,,
tsmc.com,ok,200,https://www.tsmc.com/english,True,False,1,default-src,True,False,False,False,ok,,default-src,True,default-src,True,default-src * data: blob: filesystem: 'unsafe-inline' 'unsafe-eval',,,
techtarget.com,ok,200,https://www.techtarget.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
manning.com,ok,200,https://www.manning.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' deals.manning.com freecontent.manning.com liveproject.manning.com liveproject-qa.manning.com;,,,
nextplatform.com,ok,200,https://www.nextplatform.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
computerweekly.com,ok,200,https://www.computerweekly.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
apnews.com,ok,200,https://apnews.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://cms.apnews.com/,,,
foxbusiness.com,ok,200,https://www.foxbusiness.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
itpro.com,ok,200,https://www.itpro.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors self,,,
blocksandfiles.com,ok,200,https://www.blocksandfiles.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
diginomica.com,ok,200,https://diginomica.com/,True,False,1,,False,False,False,False,ok,,,True,,True,report-uri /report-csp-violation,,,
udemy.com,ok,200,https://www.udemy.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
lenovo.com,ok,200,https://www.lenovo.com/us/en/,True,False,1,default-src,True,False,False,False,ok,,default-src,True,worker-src,False,default-src https: data: wss: blob: 'unsafe-inline' 'unsafe-eval'; worker-src blob: 'self'; frame-ancestors https://*.lenovo.com lenovoeaastest.service-now.com lenovoeaasdev.service-now.com lenovoeaasstage.service-now.com lenovoeaas.service-now.com,,,
pluralsight.com,ok,200,https://www.pluralsight.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' pluralsight.com pluralsight.highspot.com;,,,
packtpub.com,ok,200,https://www.packtpub.com/en-us,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
samsung.com,ok,200,https://www.samsung.com/us/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
prnewswire.com,ok,200,https://www.prnewswire.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
hp.com,ok,200,https://www.hp.com/us-en/home.html,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
autodesk.com,ok,403,https://www.autodesk.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
edx.org,ok,200,https://www.edx.org/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'none',,,
coursera.org,ok,200,https://www.coursera.org/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
constellationr.com,ok,200,https://www.constellationr.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
crainsnewyork.com,ok,403,https://www.crainsnewyork.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
cmswire.com,ok,200,https://www.cmswire.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
linkedin.com,ok,200,https://www.linkedin.com/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,frame-src,False,worker-src,False,default-src 'none'; connect-src 'self' *.licdn.com *.linkedin.com cdn.linkedin.oribi.io dpm.demdex.net/id lnkd.demdex.net blob: accounts.google.com/gsi/ linkedin.sc.omtrdc.net/b/ss/ v.clarity.ms/collect *.microsoft.com *.adnxs.com *.tealiumiq.com login.microsoftonline.com bat.bing.com lnkd.tt.omtrdc.net/rest/v1/delivery www.google.com google.com adservice.google.com pagead2.googlesyndication.com td.doubleclick.net www.googletagmanager.com www.googleadservices.com ad.doubleclick.net googleads.g.doubleclick.net ade.googlesyndication.com *.fls.doubleclick.net; script-src 'report-sample' 'sha256-th47JTnh6tX15SUn/I+GGmsOSXpa7dh5Skner77gxlY=' 'sha256-SSoodjUD3LGm2FfFCVHGqEb8D4UM3OOigidT2UKDcYg=' 'sha256-cKTgdnmO6+hXd85a9wKg1effVfVzenUAtUCyOKY9bQE=' 'sha256-DwtT8+ZZKpxH9pqZNAmJ3GdbLAh5SsYaXR3omTXPCns=' 'sha256-sV9jZa797T0QWBzcU/CNd4tpBhTnh+TFdLnfjlitl28=' 'sha256-aa/Q8CRBDSqTQbCIyioPhZaz+G+dbPyu7BzsjInEmiU=' 'sha256-THuVhwbXPeTR0HszASqMOnIyxqEgvGyBwSPBKBF/iMc=' 'sha256-zTIusdVJJeXz9+iox2a+pdDglzbpRpFVRzEwvW4AONk=' 'sha256-iC8MPqNLw0FDnsBf4DlSkFLNTwhkI85aouiAEB819ic=' 'sha256-2EqrEvcPzl8c6/TSGVvaVMEe7lg700MAz/te4/3kTYY=' 'sha256-y5uW69VItKj51mcc7UD9qfptDVUqicZL+bItEpvVNDw=' 'sha256-DatsFGoJ8gFkzzxo47Ou76WZ+3QBPOQHtBu9p9b3DhA=' 'sha256-k95cyM8gFgPziZe5VQ2IvJvBUVyd5zFt2CokIUwqdHE=' 'sha256-PyCXNcEkzRWqbiNr087fizmiBBrq9O6GGD8eV3P09Ik=' 'sha256-RFqsjmAF1N5LnfpaHFvPqFlVkeIS/DtTAFor+JjJJVc=' 'sha256-2SQ55Erm3CPCb+k03EpNxU9bdV3XL9TnVTriDs7INZ4=' 'sha256-S/KSPe186K/1B0JEjbIXcCdpB97krdzX05S+dHnQjUs=' 'sha256-9pXOIwF4N0gPltLd3AI69lkCjSC2H/Eb3sc5zdmUyYU=' 'sha256-jou6v/Nleyzoc+LXktAv1Fp8M807dVVxy7E/yzVljHc=' 'sha256-6E4e/3dSvj/8JZT2S2yR91mspqM6MyOpKl5lrhHsZa8=' 'sha256-JfJ82reKxtqugVbfRGw/O/1x1Lm1I09rHueXSwvbRws=' 'sha256-BbV1i75oYRtLtfDWs7tnA8QLF5EOO1dVHKL0prVd/fQ=' 'sha256-3woF8BZ54TeXM+czaH3aXoaJsVpiamuAKFsXDykAR/Q=' 'sha256-vIfNcKb8ixJg1cfJIoNNYjWcm0lezj1/XpUNFiZyVsU=' 'sha256-cLsHUHFgT/VGX04cZrJ9xgm4HbzTR7ptutkxK+7BlMk=' 'sha256-BwU8jMnQYUhjOpsDVABpfddV/DlP1ZYrFcTumYw7x54=' 'sha256-wz6ika9i3WU3bpUPdhYDZeO/NrDQniDyiscN0LWnyaY=' 'sha256-3RIGhhApBii1KY+aW1xk7kFyoQY8vSVE5DfT7E9SJUc=' static.licdn.com static-exp1.licdn.com static-exp2.licdn.com static-exp3.licdn.com platform.linkedin.com platform-akam.linkedin.com platform-ecst.linkedin.com platform-azur.linkedin.com snap.licdn.com www.google.com/recaptcha/enterprise.js www.gstatic.com/recaptcha/releases/ www.googletagmanager.com/gtag/js www.googletagmanager.com/gtag/destination googleads.g.doubleclick.net/pagead/viewthroughconversion/ merchantpool1.linkedin.com/mdt.js; img-src data: blob: * 'self' *.licdn.com android-webview-video-poster:; font-src data: * 'self' *.licdn.com; style-src 'self' 'unsafe-inline' static.licdn.com static-exp1.licdn.com static-exp2.licdn.com static-exp3.licdn.com; media-src 'self' *.licdn.com *.lynda.com; worker-src 'self' blob: static.licdn.com static-exp1.licdn.com static-exp2.licdn.com static-exp3.licdn.com; frame-src 'self' www.youtube.com/embed/ www.youtube-nocookie.com/embed/ lnkd.demdex.net smartlock.google.com accounts.google.com player.vimeo.com *.linkedin.com www.slideshare.net *.megaphone.fm *.omny.fm *.sounder.fm msit.powerbi.com app.powerbi.com linkedin.github.io *.licdn.com *.adnxs.com acdn.adnxs-simple.com radar.cedexis.com edge-auth.microsoft.com flo.uri.sh play.vidyard.com www.google.com/recaptcha/ aat-acr-web-prod.azurewebsites.net *.fls.doubleclick.net www.googletagmanager.com td.doubleclick.net googleads.g.doubleclick.net li.protechts.net *.xlgmedia.com *.px-cloud.net merchantpool1.linkedin.com; frame-ancestors 'self' *.www.linkedin.com:*; manifest-src 'self'; report-uri https://www.linkedin.com/security/csp?f=gg,,,
udacity.com,ok,200,https://www.udacity.com/,True,False,2,script-src,True,False,False,False,ok,,default-src,True,script-src,True,"frame-ancestors 'self' *.udacity.com;, default-src 'self' 'unsafe-inline' 'unsafe-eval' * blob:;  script-src 'self' 'unsafe-inline' 'unsafe-eval' * blob:; style-src 'self' 'unsafe-inline' * blob:; img-src 'self' data: * blob:; font-src 'self' data: blob: *; connect-src 'self' blob: *; report-uri 'https://csp-reports.udacity.com/report'; report-to udacity-csp-reports",,,
martech.org,ok,200,https://martech.org/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
xerox.com,ok,200,https://www.xerox.com/en-us,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' xerox.com *.xerox.com carear.app,,,
ansys.com,ok,200,https://ansys.synopsys.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,True,script-src,True,default-src * data: blob: filesystem: about: ws: wss: 'unsafe-inline' 'unsafe-eval'; script-src * data: blob: 'unsafe-inline' 'unsafe-eval'; connect-src * data: blob: 'unsafe-inline'; img-src * data: blob: 'unsafe-inline'; frame-src * data: blob: ; style-src * data: blob: 'unsafe-inline'; font-src * data: blob: 'unsafe-inline';,,,
bizjournals.com,ok,200,https://www.bizjournals.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' media.bizj.us *.googlesyndication.com *.safeframe.googlesyndication.com *.bizjournals.com *.bizj-staging.com *.bizj.us www-bizjournals-com.cdn.ampproject.org; upgrade-insecure-requests;,,,
linode.com,ok,200,https://www.linode.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self';,,,
digiday.com,ok,200,https://digiday.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
adexchanger.com,ok,200,https://www.adexchanger.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self';,,,
indeed.com,ok,200,https://www.indeed.com/,True,False,1,default-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,frame-src,False,default-src,False,upgrade-insecure-requests; object-src 'none'; form-action 'self' *.indeed.com  *.qualtrics.com; frame-src 'self' *.indeed.com  https://accounts.google.com/ https://www.accounts.google.com/ https://smartlock.google.com/ https://www.google.com/recaptcha/ https://www.youtube.com/embed/ *.qualtrics.com; frame-ancestors 'self' *.indeed.com  ; img-src 'self' *.indeed.com  data: d3e84n0wcqdcbw.cloudfront.net d13w2n5a9i6r56.cloudfront.net d3hbwax96mbv6t.cloudfront.net d12632ofg6v5f7.cloudfront.net d2q79iu7y748jz.cloudfront.net d3s4xzh46vzktb.cloudfront.net creative.statics.indeed.com d1ymdoy4af119w.cloudfront.net c03.s3.indeed.com d3fw5vlhllyvee.cloudfront.net d3nbup7htlluyi.cloudfront.net d23zm5r1n38khq.cloudfront.net d314bftfgh5fa0.cloudfront.net https://indeed-labs-jp-baito.s3.amazonaws.com https://res.cloudinary.com www.google-analytics.com www.google.co.jp/ads/ga-audiences www.google.com/ads/ga-audience www.google.com/ads/ga-audiences https://www.google.com/ads https://www.facebook.com/tr/ https://sb.scorecardresearch.com https://stats.g.doubleclick.net https://*.tvpixel.com/* https://*.optimizely.com/* https://d.turn.com/* https://idsync.rlcdn.com/* https://pt.ispot.tv https://ad.doubleclick.net/ddm/ https://d.hodes.com https://bs.serving-sys.com https://i.ytimg.com/ https://api-maps.precisely.com *.qualtrics.com; default-src 'self' 'unsafe-inline' data: *.indeed.com  c03.s3.indeed.com c03.s3.indeed.com https://smartlock.google.com/ https://d13w2n5a9i6r56.cloudfront.net/ https://accounts.google.com/ www.googletagmanager.com https://resumecontacts.indeed.com https://cdn.ravenjs.com/3.14.2/raven.min.js d3hbwax96mbv6t.cloudfront.net d12632ofg6v5f7.cloudfront.net d2q79iu7y748jz.cloudfront.net d3s4xzh46vzktb.cloudfront.net d3fw5vlhllyvee.cdn.indeed.com creative.statics.indeed.com d1ymdoy4af119w.cloudfront.net d3fw5vlhllyvee.cloudfront.net d314bftfgh5fa0.cloudfront.net www.google-analytics.com https://www.facebook.com/tr/ https://sb.scorecardresearch.com https://connect.facebook.net *.serving-sys.com maps.googleapis.com csi.gstatic.com https://ad.doubleclick.net/ddm/ https://www.google.com/recaptcha/ https://www.gstatic.com https://www.youtube.com https://pp.d2-apps.net/v1/impressions/log dpuk71x9wlmkf.cloudfront.net https://privacyportal.onetrust.com https://stats.g.doubleclick.net https://d3fw5vlhllyvee.cloudfront.net/frontend-sentry-bundle/v1.1.2/js/sentry.js https://apis.google.com/js/platform.js https://browser.sentry-cdn.com/4.3.3/bundle.min.js https://browser.sentry-cdn.com/4.4.2/bundle.min.js https://*.tvpixel.com/* https://*.optimizely.com/* https://cdn.optimizely.com/js/10668710116.js https://munchkin.marketo.net/munchkin.js https://www.google-analytics.com/analytics.js https://www.google-analytics.com/plugins/ua/linkid.js https://fonts.gstatic.com/ https://fonts.googleapis.com/ https://rs.fullstory.com/rec/ https://d2k1bn3ko1qk4.cloudfront.net https://d.hodes.com https://bs.serving-sys.com https://static.cloudflareinsights.com https://api-maps.precisely.com *.browser-intake-datadoghq.com https://itad.indeed.com/* https://pres.indeed.com/* https://offers.indeed.com/js/forms2/js/forms2.min.js blob: https://www.datadoghq-browser-agent.com *.qualtrics.com *.s3.indeed.com *.browser-intake-datadoghq.com browser-intake-datadoghq.com t.indeed.com q.indeed.com sgtm.indeed.com *.indeed.com/m/ *.indeed.com/hp/ https://profile-api-prod.s3.us-west-2.amazonaws.com https://profile-file-service-temp-prod.s3.us-west-2.amazonaws.com;,,,
semiwiki.com,ok,200,https://semiwiki.com/,True,False,1,,False,False,False,False,ok,,,True,,True,,,upgrade-insecure-requests,
americanbanker.com,ok,200,https://www.americanbanker.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
adage.com,ok,403,https://adage.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
finextra.com,ok,403,https://finextra.com/?__cf_chl_rt_tk=mZqXyCXIMyuwNpp5pz.heSPODVjqwjfBexY4.F4lUOE-1789245319-1.0.1.1-FkupG6yEPEiIZXRJ4TUrNXNAYYkXDdOFfy72MZkXy1I,True,False,2,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,default-src 'none'; script-src 'nonce-iT23YQvIkqQB7YKwuAfs3p' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',,default-src 'none'; script-src 'nonce-iT23YQvIkqQB7YKwuAfs3p' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',
honeywell.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://honeywell.com/
npr.org,ok,200,https://www.npr.org/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
pymnts.com,ok,200,https://www.pymnts.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
siemens.com,ok,200,https://www.siemens.com/en-us/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,base-uri 'self' analytics.c2comms.cloud; block-all-mixed-content; child-src 'self' blob:; connect-src 'self' blob: *.algolia.io *.algolia.net *.algolianet.com *.config.eu-1.smooch.io *.demdex.net *.everesttech.net *.execute-api.us-east-2.amazonaws.com gr3btv2492.execute-api.eu-central-1.amazonaws.com *.sc.omtrdc.net 7tfpgoho62.execute-api.us-west-2.amazonaws.com adservice.google.com aggregator.service.usercentrics.eu api.company-target.com api.dc.siemens.com uat.api.dc.siemens.com api.eu-1.smooch.io api.refiner.io api.s.sw.siemens.com api.support.sw.siemens.com api.sw.siemens.com api.usercentrics.eu assets.new.siemens.com auth.sw.siemens.com botbuilder.siemens.cloud browser-intake-datadoghq.com cdn.plyr.io config-api.c2comms.cloud consent-api.service.consent.usercentrics.eu content.hotjar.io data.cdn.siemens.com data.metrics.siemens-cdn.com metrics.siemens-cdn.com experience.ninetailed.co field-marshal.sw.siemens.com graphql.contentful.com graphql.usercentrics.eu googleads.g.doubleclick.net irpages2.eqs.com metrics.hotjar.io payment.siemens.com preview.contentful.com profiles.siemens.com prompts.maze.co px.ads.linkedin.com region1.google-analytics.com secure.ixopay.com static.sw.cdn.siemens.com tag-logger.demandbase.com tools.adlytics.net uct.service.usercentrics.eu video.sw.siemens.com legacy-video.sw.siemens.com w3.siemens.com ws.hotjar.com wss://*.appsync-realtime-api.eu-central-1.amazonaws.com wss://*.smooch.io wss://transcribestreaming.eu-central-1.amazonaws.com:8443 wss://ws.hotjar.com www.cdn.botfriendsx.com www.facebook.com www.google-analytics.com www.google.com www.google.de www.googleadservices.com www.gstatic.com www.siemens.at *.amplitude.com data: i0youh1e7m-1.algolianet.com i0youh1e7m-2.algolianet.com i0youh1e7m-3.algolianet.com i0youh1e7m-dsn.algolia.net raw.githubusercontent.com rum.browser-intake-datadoghq.com session-replay.browser-intake-datadoghq.com siemens.sc.omtrdc.net vc.hotjar.io video.sw.cdn.siemens.com www.googletagmanager.com service.sellerportal.xcelerator.siemens.com siemenscrm.my.salesforce-scrt.com siemenscrm.my.salesforce.com siemenscrm.my.site.com bat.bing.com partner-finder.btregistration.si.siemens.cloud seaapi.siemens.cloud assets.investisdigital.com api.investisdigital.com code.highcharts.com vertex.siemens.studio *.brapps.siemens.cloud *.brappsqa.siemens.cloud *.boltdns.net players.brightcove.net edge.api.brightcove.com *.akamaihd.net *.brightcovecdn.com *.media.brightcove.com metrics.brightcove.com secure.brightcove.com; default-src 'self' blob:; font-src 'self' data: analytics.c2comms.cloud cdn.siemens-web.com cdn.siemens.com siemenscrm.my.site.com static.sw.cdn.siemens.com tools.adlytics.net www.cdn.botfriendsx.com players.brightcove.net; frame-ancestors 'self' *.c2comms.cloud contentpath.siemens.com mc.contentpath.siemens.com content.sw.siemens.com resources.dc.siemens.com siemensfactoryautomation.pathfactory.com myaccount.lingotek.com vertex.siemens.studio *.cuenect.online *.siemens.com; frame-src 'self' *.demdex.net cdn.siemens.com contentpath.siemens.com mc.contentpath.siemens.com home-e31.niceincontact.com js.refiner.io rq.nativeforms.app s.company-target.com secure.ixopay.com siemens-disw.formstack.com siemenscrm.my.salesforce-scrt.com siemenscrm.my.site.com *.smooch.io www.facebook.com players.brightcove.net vertex.siemens.studio; img-src 'self' blob: data: *.demdex.net *.everesttech.net *.sc.omtrdc.net adservice.google.com analytics.c2comms.cloud app.usercentrics.eu *.amplitude.com assets.new.siemens.com blogs.sw.siemens.com botbuilder.siemens.cloud cdn.auth0.com cdn.datatables.net cdn.siemens.com content.prescreen.io cookies.siemens.com i1.wp.com id.rlcdn.com images.ctfassets.net images.sw.cdn.siemens.com jobdata.prescreen.io mall.industry.siemens.com px.ads.linkedin.com s.gravatar.com static.siemens.com static.sw.cdn.siemens.com tools.adlytics.net uct.service.usercentrics.eu video.sw.cdn.siemens.com www.gravatar.com analytics.twitter.com d2xo500swnpgl1.cloudfront.net plmsisw.file.force.com siemenscrm.my.site.com sellerportal-prod-data.s3.eu-central-1.amazonaws.com solidedge.siemens.com support.sw.siemens.com t.co www.googletagmanager.com bat.bing.com bat.bing.net ad.doubleclick.net www.facebook.com *.ads.linkedin.com assets.investisdigital.com vertex.siemens.studio players.brightcove.net *.boltdns.net *.akamaihd.net *.brightcove.com *.brightcovecdn.com; manifest-src 'self'; media-src 'self' blob: *.amplitude.com cdn.plyr.io video.sw.cdn.siemens.com video.sw.siemens.com legacy-video.sw.siemens.com vertex.siemens.studio *.brightcovecdn.com *.boltdns.net *.media.brightcove.com *.akamaihd.net *.cf.brightcove.com; object-src 'none'; script-src 'report-sample' 'self' 'unsafe-eval' 'unsafe-inline' blob: analytics.c2comms.cloud anteilspreise.siemens.com app.usercentrics.eu *.amplitude.com cdn.c2comms.cloud cdn.datatables.net cdn.jsdelivr.net cdn.siemens-web.com cdn.siemens.com cookies.siemens.com data.cdn.siemens.com data.metrics.siemens-cdn.com metrics.siemens-cdn.com home-e31.niceincontact.com js.refiner.io metrics.siemens-cdn.com ml314.com payment.siemens.com prod.ste.dc.siemens.com profiles.siemens.com script.hotjar.com secure.ixopay.com snap.licdn.com snippet.maze.co static.ads-twitter.com static.hotjar.com static.sw.cdn.siemens.com tag.demandbase.com tools.adlytics.net w3.siemens.com www.datadoghq-browser-agent.com www.googletagmanager.com botbuilder.siemens.cloud connect.facebook.net img.en25.com www.cdn.botfriendsx.com bat.bing.com *.smooch.io service.force.com siemenscrm.my.salesforce.com siemenscrm.my.site.com assets.investisdigital.com api.investisdigital.com code.highcharts.com vertex.siemens.studio players.brightcove.net vjs.zencdn.net; style-src 'self' 'unsafe-inline' *.amplitude.com assets.investisdigital.com api.investisdigital.com analytics.c2comms.cloud cdn.datatables.net cdn.siemens.com profiles.siemens.com siemenscrm.my.site.com static.sw.cdn.siemens.com www.cdn.botfriendsx.com botbuilder.siemens.cloud fonts.googleapis.com tools.adlytics.net vertex.siemens.studio players.brightcove.net; upgrade-insecure-requests; worker-src 'self' blob:; report-uri https://w3.siemens.com/report?environment=siemenscom-prod&release=a1c5ff6a; report-to commscloud,,,
wellfound.com,ok,200,https://wellfound.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
ptc.com,ok,200,https://www.ptc.com/en,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors https://*.ptc.com https://livesocial.seismic.com https://*.qualified.com https://ptc.seismic.com https://liveshareeast3.seismic.com https://*.mouseflow.com https://resources.servicemax.com https://servicemax.pathfactory.com https://support.rockwellautomation.com,,,
glassdoor.com,ok,200,https://www.glassdoor.com/index.htm,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
institutionalinvestor.com,ok,200,https://www.institutionalinvestor.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,child-src,False,default-src 'self' 'unsafe-inline' https:; child-src 'self' blob: *.google.com *.facebook.com *.twitter.com *.driftt.com *.brightcove.net *.widget.cluster.groovehq.com *.iiconferences.com *.auth0.com *.cookielaw.org *.bitmovin.com *.stripe.com *.cookie-script.com *.chartbeat.com *.spotify.com *.cdn.jsdelivr.net *.cdnjs.cloudflare.com *.stackpath.bootstrapcdn.com *.unpkg.com *.mdbootstrap.com *.lndo.site *.googlesyndication.com *.googleadservices.com *.addtoany.com *.adtrafficquality.google *.cvent.com; connect-src 'self' *.company-target.com *.google-analytics.com bam.nr-data.net *.doubleclick.net *.boltdns.net *.akamaihd.net *.lndo.site *.oribi.io *.facebook.net *.googlesyndication.com *.google.com *.linkedin.com *.analytics.google.com *.bitmovin.com *.azureedge.net *.adtrafficquality.google svc.webspellchecker.net *.stripe.com *.cookie-script.com *.google.co.uk *.cvent.com *.groovehq.com *.institutionalinvestor.com *.iinow.com *.conversion.ai *.clarity.ms *.facebook.com *.googletagmanager.com ai-profile-matching-resource.services.ai.azure.com *.ai-profile-matching-resource.services.ai.azure.com https://ai-profile-matching-resource.services.ai.azure.com *.grafiniti.com; font-src 'self' https: data:; img-src 'self' https: data: *.akamaihd.net *.google.com *.gstatic.com *.nr-data.net *.pardot.com *.groovehq.com *.twitter.com *.bitmovin.com *.stripe.com *.cookie-script.com *.chartbeat.com *.spotify.com *.google.ae *.google.com.af *.google.com.ag *.google.al *.google.am *.google.co.ao *.google.com.ar *.google.as *.google.at *.google.com.au *.google.az *.google.ba *.google.com.bd *.google.be *.google.bf *.google.bg *.google.com.bh *.google.bi *.google.bj *.google.com.bn *.google.com.bo *.google.com.br *.google.bs *.google.bt *.google.co.bw *.google.by *.google.com.bz *.google.ca *.google.cd *.google.cf *.google.cg *.google.ch *.google.ci *.google.co.ck *.google.cl *.google.cm *.google.cn *.google.com.co *.google.co.cr *.google.com.cu *.google.cv *.google.com.cy *.google.cz *.google.de *.google.dj *.google.dk *.google.dm *.google.com.do *.google.dz *.google.com.ec *.google.ee *.google.com.eg *.google.es *.google.com.et *.google.fi *.google.com.fj *.google.fm *.google.fr *.google.ga *.google.ge *.google.gg *.google.com.gh *.google.com.gi *.google.gl *.google.gm *.google.gr *.google.com.gt *.google.gy *.google.com.hk *.google.hn *.google.hr *.google.ht *.google.hu *.google.co.id *.google.ie *.google.co.il *.google.im *.google.co.in *.google.iq *.google.is *.google.it *.google.je *.google.com.jm *.google.jo *.google.co.jp *.google.co.ke *.google.com.kh *.google.ki *.google.kg *.google.co.kr *.google.com.kw *.google.kz *.google.la *.google.com.lb *.google.li *.google.lk *.google.co.ls *.google.lt *.google.lu *.google.lv *.google.com.ly *.google.co.ma *.google.md *.google.me *.google.mg *.google.mk *.google.ml *.google.com.mm *.google.mn *.google.com.mt *.google.mu *.google.mv *.google.mw *.google.com.mx *.google.com.my *.google.co.mz *.google.com.na *.google.com.ng *.google.com.ni *.google.ne *.google.nl *.google.no *.google.com.np *.google.nr *.google.nu *.google.co.nz *.google.com.om *.google.com.pa *.google.com.pe *.google.com.pg *.google.com.ph *.google.com.pk *.google.pl *.google.pn *.google.com.pr *.google.ps *.google.pt *.google.com.py *.google.com.qa *.google.ro *.google.ru *.google.rw *.google.com.sa *.google.com.sb *.google.sc *.google.se *.google.com.sg *.google.sh *.google.si *.google.sk *.google.com.sl *.google.sn *.google.so *.google.sm *.google.sr *.google.st *.google.com.sv *.google.td *.google.tg *.google.co.th *.google.com.tj *.google.tl *.google.tm *.google.tn *.google.to *.google.com.tr *.google.tt *.google.com.tw *.google.co.tz *.google.com.ua *.google.co.ug *.google.co.uk *.google.com.uy *.google.co.uz *.google.com.vc *.google.co.ve *.google.co.vi *.google.com.vn *.google.vu *.google.ws *.google.rs *.google.co.za *.google.co.zm *.google.co.zw *.google.cat fonts.gstatic.com *.adtrafficquality.google *.cvent.com; media-src 'self' blob: *.boltdns.net *.llnw.net *.llnwd.net *.akafms.net *.akamaihd.net *.widget.cluster.groovehq.com *.driftt.com *.bitmovin.com *.azureedge.net *.stripe.com *.cookie-script.com *.chartbeat.com *.spotify.com *.cvent.com; script-src 'self' 'unsafe-inline' 'unsafe-eval' 'nonce-qM//9qGJ+H5MiL0zLE0dAXaeD/5iHet3zKzDP2iK09A=' *.google.com *.facebook.com *.twitter.com groove-widget-production.s3.amazonaws.com *.pardot.com *.groovehq.com d2wy8f7a9ursnm.cloudfront.net ajax.googleapis.com *.iiconferences.com *.google-analytics.com cdn.mouseflow.com *.googletagmanager.com tag.demandbase.com cdn.syndication.twimg.com *.brighttalk.com *.auth0.com snap.licdn.com *.recaptcha.net *.gstatic.com *.widget.cluster.groovehq.com *.brightcove.net js-agent.newrelic.com bam.nr-data.net vjs.zencdn.net *.nr-data.net *.iinow.com *.googleadservices.com *.doubleclick.net *.bitmovin.com *.stripe.com *.cookie-script.com *.chartbeat.com *.spotify.com cdn.jsdelivr.net cdnjs.cloudflare.com https://cdn.ckeditor.com https://cdn.jsdelivr.net https://cdnjs.cloudflare.com https://iidrupal8nodedev.prod.acquia-sites.com https://www.institutionalinvestor.com https://js.stripe.com https://rebilly.github.io https://stackpath.bootstrapcdn.com https://static.addtoany.com https://unpkg.com https://www.google.com https://www.gstatic.com localhost:3000 mdbootstrap.com stackpath.bootstrapcdn.com *.cvent.com *.conversion.ai *.clarity.ms; script-src-attr 'self' 'unsafe-inline'; script-src-elem 'self' 'unsafe-inline' *.groovehq.com platform.twitter.com cdn.syndication.twimg.com vjs.zencdn.net www.google-analytics.com js-agent.newrelic.com www.googletagmanager.com cdn.mouseflow.com snap.licdn.com tag.demandbase.com *.google.com *.gstatic.com *.nr-data.net *.driftt.com *.pardot.com *.iiconferences.com *.twitter.com *.googleadservices.com *.googleads.g.doubleclick.net cdn.jsdelivr.net cdnjs.cloudflare.com *.doubleclick.net *.ads-twitter.com *.cookielaw.org *.facebook.net *.bitmovin.com *.googlesyndication.com svc.webspellchecker.net *.adtrafficquality.google *.stripe.com *.cookie-script.com z.moatads.com view.ceros.com *.chartbeat.com *.spotify.com https://cookie-script.com/iabtcf/2.2/iab_stub.js https://cdn.ckeditor.com https://cdn.jsdelivr.net https://cdnjs.cloudflare.com https://iidrupal8nodedev.prod.acquia-sites.com https://www.institutionalinvestor.com https://js.stripe.com https://rebilly.github.io https://stackpath.bootstrapcdn.com https://static.addtoany.com https://unpkg.com https://www.google.com https://www.gstatic.com localhost:3000 mdbootstrap.com stackpath.bootstrapcdn.com console.googletagservices.com *.cvent.com ajax.googleapis.com *.lndo.site *.institutionalinvestor.com *.iinow.com *.conversion.ai *.clarity.ms *.facebook.com *.googletagmanager.com; style-src 'self' 'unsafe-inline' *.googleapis.com *.google.com *.facebook.com *.twitter.com groove-widget-production.s3.amazonaws.com *.pardot.com *.groovehq.com *.iiconferences.com *.google-analytics.com cdn.mouseflow.com *.googletagmanager.com tag.demandbase.com *.twimg.com *.widget.cluster.groovehq.com *.bitmovin.com *.stripe.com *.cookie-script.com *.chartbeat.com *.spotify.com cdn.jsdelivr.net cdnjs.cloudflare.com fonts.googleapis.com https://cdn.jsdelivr.net https://cdnjs.cloudflare.com https://stackpath.bootstrapcdn.com https://unpkg.com mdbootstrap.com netdna.bootstrapcdn.com stackpath.bootstrapcdn.com use.fontawesome.com; style-src-attr 'self' 'unsafe-inline'; style-src-elem 'self' 'unsafe-inline' ton.twimg.com platform.twitter.com *.twitter.com svc.webspellchecker.net *.chartbeat.com *.spotify.com cdn.jsdelivr.net cdnjs.cloudflare.com fonts.googleapis.com https://cdn.jsdelivr.net https://cdnjs.cloudflare.com https://stackpath.bootstrapcdn.com https://unpkg.com mdbootstrap.com netdna.bootstrapcdn.com stackpath.bootstrapcdn.com use.fontawesome.com *.cvent.com cdn.bitmovin.com; frame-src 'self' data: *.google.com *.facebook.com *.twitter.com *.driftt.com *.brighttalk.com *.brightcove.net *.widget.cluster.groovehq.com *.iiconferences.com *.auth0.com *.widget.cluster.groovehq.com players.brightcove.net *.qualtrics.com *.doubleclick.net *.company-target.com *.powerbi.com *.bitmovin.com *.safeframe.googlesyndication.com *.googleadservices.com static.addtoany.com *.adtrafficquality.google *.stripe.com *.cookie-script.com view.ceros.com iinvestor-prod.cdn.zephr.com *.googletagmanager.com console.googletagservices.com *.spotify.com *.chartbeat.com *.cvent.com static.chartbeat.com *.youtube.com *.grafiniti.com; fenced-frame-src 'self' data: *.safeframe.googlesyndication.com *.googleadservices.com *.adtrafficquality.google static.chartbeat.com,,,
bankingdive.com,ok,200,https://www.bankingdive.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
producthunt.com,ok,200,https://www.producthunt.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
adweek.com,ok,200,https://www.adweek.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
dice.com,ok,200,https://www.dice.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
abb.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://abb.com/
supplychaindive.com,ok,200,https://www.supplychaindive.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
owler.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://owler.com/
ycombinator.com,ok,200,https://www.ycombinator.com/,False,True,0,,False,False,False,False,ok,,,True,,True,,script-src 'self' https: https://www.google-analytics.com https://cdn.amplitude.com 'unsafe-eval' 'unsafe-inline' data: 'nonce-kzSzDE8vWe9hzZTM7sL8Bw=='; worker-src blob: data:; report-uri https://us.sentry.io/api/4506690010480640/security/?sentry_key=aab2498373841041d6b48d721aefbdc1&sentry_environment=production&sentry_release=a184cd425543b938d15efcb212257ec3086406f1,,
retaildive.com,ok,200,https://www.retaildive.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
rockwellautomation.com,ok,200,https://www.rockwellautomation.com/en-us.html,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,script-src,False,upgrade-insecure-requests; default-src 'self' *.rockwellautomation.com *.rockwellautomation.com.cn rockwellautomation.scene7.com; img-src 'self' https: *.rockwellautomation.com *.rockwellautomation.com.cn rockwellautomation.scene7.com *.cookielaw.org data: www.googletagmanager.com www.google-analytics.com cm.everesttech.net dpm.demdex.net s1284661142.t.eloqua.com www.facebook.com *.virtualearth.net r.bing.com www.bing.com secure.adnxs.com app.gatedcontent.com app.formulayt.com px.ads.linkedin.com www.linkedin.com siteintercept.qualtrics.com blob: api1139.d41.co id.rlcdn.com ecf.d41.co verifi.podscribe.com verifi.pdscrb.com pixel.tapad.com ipv4.podscribe.com ipv4.pdscrb.com www.facebook.com www.google.com www.google.co.uk www.google.de www.google.fr www.google.it www.google.es www.google.nl www.google.be www.google.ch www.google.at www.google.ca www.google.com.au www.google.co.nz www.google.co.in www.google.com.br www.google.com.mx www.google.com.ar www.google.com.tr www.google.pl www.google.cz www.google.gr www.google.co.kr www.google.co.jp www.google.com.hk www.google.com.sg www.google.co.th www.google.com.vn www.google.co.za googleads.g.doubleclick.net; font-src 'self' *.rockwellautomation.com *.rockwellautomation.com.cn fonts.gstatic.com script.hotjar.com use.fontawesome.com dokumfe7mps0i.cloudfront.net library.jobpixel.com data:; style-src 'self' 'unsafe-inline' *.rockwellautomation.com *.rockwellautomation.com.cn fonts.googleapis.com app.gatedcontent.com app.formulayt.com r.bing.com www.bing.com atlas.microsoft.com use.fontawesome.com cdn.datatables.net www.jobpixel.com public-assets.jobpixel.com; script-src 'self' 'unsafe-inline' *.rockwellautomation.com *.rockwellautomation.com.cn rockwellautomation.tt.omtrdc.net *.cookielaw.org assets.adobedtm.com js.driftt.com app.gatedcontent.com blob: www.googletagmanager.com www.google-analytics.com static.hotjar.com script.hotjar.com snippet.maze.co img.en25.com snap.licdn.com rockwellautomation.atlassian.net cdn.auth0.com dokumfe7mps0i.cloudfront.net d25zu39ynyitwy.cloudfront.net public-assets.jobpixel.com www.jobpixel.com acsbapp.com js-cdn.dynatrace.com www.statcounter.com cdn.datatables.net atlas.microsoft.com www.bing.com r.bing.com *.virtualearth.net play.vidyard.com platform-api.sharethis.com buttons-config.sharethis.com s.go-mpulse.net app.formulayt.com cdn-0.d41.co ecf.d41.co api1139.d41.co id.rlcdn.com d34r8q7sht0t9k.cloudfront.net connect.facebook.net googleads.g.doubleclick.net siteintercept.qualtrics.com cdn.jsdelivr.net cdnjs.cloudflare.com *.siteintercept.qualtrics.com unpkg.com cdn.getsmartcontent.com ajax.googleapis.com code.jquery.com dcsestimator.com 'unsafe-eval'; connect-src 'self' *.rockwellautomation.com *.rockwellautomation.com.cn *.cookielaw.org *.onetrust.com app.gatedcontent.com insights.gatedcontent.com as-external-advisor-centralus-prod-adfs-proxy.azurewebsites.net rockwellautomation.tt.omtrdc.net dayintegrationintern.tt.omtrdc.net google.com www.google.com dpm.demdex.net metrics.hotjar.io content.hotjar.io wss://ws.hotjar.com prompts.maze.co connect.facebook.net rockwellautomation.scene7.com vc.hotjar.io surveystats.hotjar.io in.hotjar.com siteintercept.qualtrics.com cdn.auth0.com s1284661142.t.eloqua.com olivia.paradox.ai wss://ws.paradox.ai dokumfe7mps0i.cloudfront.net api.jobpixel.com public-assets.jobpixel.com acsbapp.com cdn.acsbapp.com analytics.google.com www.google-analytics.com bf35974red.bf.dynatrace.com bf59763iqr.bf.dynatrace.com c.statcounter.com rockwellautomation.atlassian.net assets.adobedtm.com atlas.microsoft.com www.bing.com *.virtualearth.net s7mbrstream.scene7.com play.vidyard.com l.sharethis.com rockwell2023tf.q4web.com data: c.go-mpulse.net 173bf108.akstat.io 173bf111.akstat.io 173bf10a.akstat.io 684d0d4a.akstat.io 173bf106.akstat.io 173bf110.akstat.io cdn-0.d41.co api1139.d41.co ff.d41.co st.fullcircleinsights.com app.formulayt.com insights.formulayt.com rockwellautomationpocjp4sl8bm.org.coveo.com rockwellautomationpocjp4sl8bm.analytics.org.coveo.com rockwellautomationincnonproduction47h2ofuev.org.coveo.com rockwellautomationincnonproduction47h2ofuev.analytics.org.coveo.com rockwellautomationincproduction2jii48pek.org.coveo.com rockwellautomationincproduction2jii48pek.analytics.org.coveo.com verifi.podscribe.com verifi.pdscrb.com pixel.tapad.com ipv4.podscribe.com ipv4.pdscrb.com px.ads.linkedin.com stats.g.doubleclick.net unpkg.com; frame-src 'self' *.rockwellautomation.com *.rockwellautomation.com.cn as-external-advisor-centralus-prod-adfs-proxy.azurewebsites.net js.driftt.com rockwell.demdex.net rockwellautomation-embedded.partcommunity.com jolly-dune-0aa908510.1.azurestaticapps.net jolly-dune-0aa908510.1.azurestaticapps.net www.googletagmanager.com rockwellxm.az1.qualtrics.com play.vidyard.com open.spotify.com spotify.app.link rockwell2023tf.q4web.com victorious-grass-07ffe0d10.2.azurestaticapps.net embed.podcasts.apple.com td.doubleclick.net app.powerbi.com dcsestimator.com; frame-ancestors 'self' rockwellautomation.com rockwellautomation.com.cn *.rockwellautomation.com *.rockwellautomation.com.cn *.rockwellautomation.adobecqms.net ra.pisrc.net rabot.pisrc.net localhost localhost:* rockwellautomation.github.io raprmdev.crm.dynamics.com raprmdev2.crm.dynamics.com raprmstage.crm.dynamics.com raprmstage2.crm.dynamics.com raprm.crm.dynamics.com; form-action 'self' *.rockwellautomation.com *.rockwellautomation.com.cn s1284661142.t.eloqua.com rockwellautomation.custhelp.com rockwellxm.az1.qualtrics.com uep-punchout-testing-tool.azurewebsites.net forms.hsforms.com s1748.t.eloqua.com; media-src 'self' *.rockwellautomation.com *.rockwellautomation.com.cn rockwellautomation.scene7.com js.driftt.com library.jobpixel.com s7mbrstream.scene7.com preview1.assetsadobe.com blob:;,,,
thedrum.com,ok,200,https://www.thedrum.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
marketingweek.com,ok,200,https://www.marketingweek.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
zoominfo.com,ok,403,https://www.zoominfo.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
emerson.com,ok,200,https://www.emerson.com/en/corporate,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.emerson.com https://*.emerson.cn https://*.emerson.co.jp https://*.emerson.kr https://*.ariba.com https://*.tradecentric.com https://mypunchoutsite.com https://*.coupahost.com https://*.determine.com https://*.gep.com https://emerson.pathfactory.com https://*.jaggaer.com https://*.sciquest.com https://*sp24.phitr.com https://*sp15.phibred.com;,,,
marketingdive.com,ok,200,https://www.marketingdive.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
caterpillar.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://caterpillar.com/
searchengineland.com,ok,200,https://searchengineland.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors https://events.searchengineland.com https://searchengineland.com,,,
apollo.io,ok,200,https://www.apollo.io/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
hrdive.com,ok,200,https://www.hrdive.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
mediapost.com,ok,200,https://www.mediapost.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
schneider-electric.com,ok,200,https://www.se.com/ww/en/,True,True,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,default-src 'self' blob: https: data: mediastream: 'unsafe-eval' 'unsafe-inline'; connect-src cdn.builder.codes *.builder.io *.schneider-electric.com *.se.com glue.pes-stg.cloud.spryker.toys service.force.com *.apc.com nebula-cdn.kampyle.com ubt-eu.kampyle.com sbt-prod.kampyle.com udc-neb.kampyle.com *.ariba.com *.amazonaws.com twitter.com zinfi.net firebaselogging-pa.googleapis.com firebaseremoteconfig.googleapis.com firebaseinstallations.googleapis.com resources.digital-cloud.medallia.eu/ partnerassessment.secure.force.com se.my.salesforce.com se.my.salesforce-sites.com *.salesforceliveagent.com *.squared.com/* *.onetrust.com seadvantage.force.com:443/ seadvantage.my.site.com:443/ seadvantage.my.site.com/* *.pendo.io tag.commander1.com www.google-analytics.com *.google.com salesforce.com salesforceliveagent.com documentforce.com kampyle.com force.com cookielaw.org unpkg.com cdn.jsdelivr.net *.demandbase.com twimg.com *.twimg.com *.youtube.com *.zinfi.net *.google.ru akstat.io *.go-mpulse.net/* microsoft.com *.clipsal.com/* cdn.cookielaw.org maxcdn.bootstrapcdn.com *.dynatrace.com *.kampyle.com *.google-analytics.com *.amazoncognito.com *.doubleclick.net googlemaps.github.io *.googlemaps.github.io/* maps.googleapis.com *.googleapis.com *.zscaler.net static.lightning.force.com www.apc.com api.company-target.com js-cdn.dynatrace.com c.go-mpulse.net *.akstat.io *.applanga.com 'self' *.akstat.io/ *.d2osz8slymlqdp.cloudfront.net *.google.com.sa *.google.by su.symexbelgium.com d2osz8slymlqdp.cloudfront.net d2cbq57joo8non.cloudfront.net use.typekit.net wss://*.execute-api.us-east-1.amazonaws.com wss://*.iot.us-east-1.amazonaws.com wss://4g5de7bcl4.execute-api.us-east-1.amazonaws.com wss://545sekhka2.execute-api.us-east-1.amazonaws.com wss://a307bjgfbycsj5-ats.iot.us-east-1.amazonaws.com wss://fjwji5pjgbbzzp2xmyispmyo6u.appsync-realtime-api.us-east-1.amazonaws.com wss://ixbskdr5a5bnbhl3qtwi5nhslu.appsync-realtime-api.us-east-1.amazonaws.com wss://qjye63smz5ggbb33xs4rn6hoiq.appsync-realtime-api.us-east-1.amazonaws.com wss://tu43ymv7pc.execute-api.us-east-1.amazonaws.com wss://0jyqaecg5j.execute-api.us-east-1.amazonaws.com wss://a307bjgfbycsj5-ats.iot.us-east-1.amazonaws.com wss://xbezullc75gyffaqf3npo2pavi.appsync-realtime-api.us-east-1.amazonaws.com *.visualwebsiteoptimizer.com app.vwo.com useruploads.vwo.io; img-src *.visualwebsiteoptimizer.com app.vwo.com useruploads.vwo.io; report-uri https://semyschneiderweb.report-uri.com/r/t/csp/reportOnly; script-src 'self' blob: https: data: mediastream: 'unsafe-eval' 'unsafe-inline' 'nonce-7NxDfevrWvbGaiy66doH2g==',,
searchenginejournal.com,ok,200,https://www.searchenginejournal.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
3m.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://3m.com/
utilitydive.com,ok,200,https://www.utilitydive.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
ciodive.com,ok,200,https://www.ciodive.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
deere.com,ok,200,https://www.deere.com/en-us/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
moz.com,ok,200,https://moz.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
lusha.com,ok,200,https://www.lusha.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,default-src 'self' *.google.com *.lusha.com https://www.g2.com https://gist.github.com localhost https://*.clarity.ms https://c.bing.com 'unsafe-inline'; img-src 'self' data: https://messenger-apps.eu.intercom.io/ https://match.adsrvr.org/track/ https://ib.adnxs.com/ https://cm.g.doubleclick.net/ https://insight.adsrvr.org/ https://forms.hsforms.com/ https://forms-na1.hsforms.com/ https://js.chilipiper.com/images/ https://www.g2.com https://www.google.co.uk https://*.googlesyndication.com https://*.ads.linkedin.com https://analytics.twitter.com https://*.intercomcdn.com https://ci5.googleusercontent.com https://cdn.cookielaw.org https://sync-t1.taboola.com https://googleads.g.doubleclick.net/ https://*.privacysandbox.googleadservices.com https://ct.capterra.com/ https://cdn.cookielaw.org/logos https://trc.taboola.com https://cds.taboola.com https://google.com/pagead/ https://i.ytimg.com https://alb.reddit.com/ https://www.google.com/pagead/ https://mk0lplushacrhatidvnw.kinstacdn.com/ https://www.google.com/ads/ga-audiences https://t.co/i/ https://c.bing.com/c.gif https://c.clarity.ms/c.gif https://cx.atdmt.com https://q.quora.com connect.facebook.net www.googletagmanager.com https://s.w.org/images/core/emoji/13.0.0/svg/ https://www.w3.org https://www-services.lusha.com www.linkedin.com embedwistia-a.akamaihd.net https://js.intercomcdn.com https://static.intercomassets.com https://downloads.intercomcdn.com https://uploads.intercomusercontent.com https://gifs.intercomcdn.com https://messenger-apps.intercom.io *.intercom-attachments.com forms.hubspot.com p.adsymptotic.com www.yesware.com www.outreach.io *.lusha.com ek1m512i34ve2rek3k8v02in-wpengine.netdna-ssl.com salesloft.com www.google.com www.google-analytics.com www.google.co.il *.gstatic.com bat.bing.com www.facebook.com track.hubspot.com stats.g.doubleclick.net *.google-analytics.com *.analytics.google.com https://11988414.fls.doubleclick.net https://ad.doubleclick.net https://ade.googlesyndication.com https://stats.sa-as.com https://privacy-policy.truste.com https://flagcdn.com https://secure.gravatar.com https://track-eu1.hubspot.com https://perf-eu1.hsforms.com https://downloads.intercomcdn.eu https://static.intercomassets.eu https://media.trustradius.com https://d30ia583fbtg8i.cloudfront.net/images https://adservice.google.com https://lusha.chilipiper.com https://img.youtube.com https://logo.lusha.co https://hostedseal.trustarc.com https://insight.adsrvr.org/track/pxl/ https://tvspix.com lusha.partner-experience.com https://impartner.blob.core.windows.net https://ads-twitter.com https://ads-api.twitter.com https://t.co https://analytics.twitter.com;script-src 'self' 'unsafe-inline' 'unsafe-eval' https://js.intercomcdn.com data: localhost https://www.trustradius.com/trustquotes/trustquotes.js https://pagead2.googlesyndication.com/ https://js.hsleadflows.net https://www.g2.com https://www.google.com/pagead https://cdn.nmgassets.com https://www.googleadservices.com https://trc.taboola.com https://ssl.google-analytics.com/ga.js https://cdn.taboola.com https://analytics.tiktok.com https://cdn.cookielaw.org https://tpc.googlesyndication.com https://www.redditstatic.com/ads/pixel.js https://mk0lplushacrhatidvnw.kinstacdn.com/ https://tags.crwdcntrl.net https://analytics.twitter.com/ https://cdn.jsdelivr.net https://cdn.jsdelivr.net/npm/@webcomponents/webcomponentsjs@2.4.1/bundles/webcomponents-sd.js https://ssl.kaptcha.com/collect/sdk https://cdn.jsdelivr.net/npm/@webcomponents/webcomponentsjs@2.4.1/bundles/webcomponents-ce.js https://cdnjs.cloudflare.com/ajax/libs/webcomponentsjs/2.4.1/custom-elements-es5-adapter.js https://static.ads-twitter.com/uwt.js https://unpkg.com/react@16/umd/react.production.min.js https://unpkg.com/ https://unpkg.com/react-dom@16/umd/react-dom.production.min.js https://www.clarity.ms js.hs-banner.com js.hsadspixel.net *.lusha.com js.intercomcdn.com https://app.intercom.io widget.intercom.io snap.licdn.com www.comeet.co www.comeet.com forms.hsforms.com js.hsforms.net s.ytimg.com www.googletagmanager.com *.google.com www.google-analytics.com *.googleadservices.com *.typekit.net js.stripe.com connect.facebook.net bat.bing.com sjs.bizographics.com survey.survicate.com surveys-static.survicate.com js.hs-scripts.com js.hs-analytics.net js.usemessages.com tracking.g2crowd.com *.gstatic.com px.ads.linkedin.com www.linkedin.com *.fullstory.com fullstory.com dc.ads.linkedin.com *.salesloft.com *.youtube.com https://cdnjs.cloudflare.com/ajax/libs/js-sha256/ https://stats.sa-as.com/live.js https://unpkg.com/aos@next/dist/aos.js https://ipinfo.io https://extreme-ip-lookup.com https://unpkg.com/@lottiefiles/lottie-player@1.5.7/dist/lottie-player.js https://platform.linkedin.com/in.js https://ml314.com/ https://vi.ml314.com/ https://js.chilipiper.com/marketing.js https://cdn.amcharts.com/ https://js-eu1.hs-scripts.com/ https://js-eu1.hubspot.com/ https://js-eu1.hsleadflows.net/ https://js-eu1.hs-banner.com/ https://js-eu1.hs-analytics.net/ https://js-eu1.hsadspixel.net/fb.js https://ajax.googleapis.com/ https://googleads.g.doubleclick.net/ https://video-messages.intercomcdn.com https://messenger-apps.eu.intercom.io https://*.intercom-attachments-1.com https://*.intercom-attachments.eu https://*.intercom-attachments-2.com https://*.intercom-attachments-3.com https://*.intercom-attachments-4.com https://*.intercom-attachments-5.com https://*.intercom-attachments-6.com https://*.intercom-attachments-7.com https://*.intercom-attachments-8.com https://*.intercom-attachments-9.com https://static.intercomassets.eu https://js.partnerstack.com https://d30ia583fbtg8i.cloudfront.net/trustquotes/trustquotes.js https://d30ia583fbtg8i.cloudfront.net/trustquotes/style.css https://sdk.voyantis.io https://*.voyantis.io https://serve.glove.fit https://dhc3d5wa5sazw.cloudfront.net https://logs.glove.fit https://cdnjs.cloudflare.com/ajax/libs/prism/ https://unpkg.com/@lottiefiles/lottie-player@latest/dist/tgs-player.js https://run.pstmn.io/button.js https://lusha.chilipiper.com https://static.cloudflareinsights.com/beacon.min.js/vcd15cbe7772f49c399c6a5babf22c1241717689176015 https://scripts.clarity.ms https://js.adsrvr.org/conversionEvents-v1.min.js https://assets.tvscipixel.com https://prod.impartner.live https://packages.prmcdn.io https://static.cloudflareinsights.com;style-src 'self' 'unsafe-inline' localhost https://www.g2.com https://mk0lplushacrhatidvnw.kinstacdn.com/ https://www.googletagmanager.com *.comeet.co *.comeet.com *.lusha.com *.typekit.net tagmanager.google.com fonts.googleapis.com https://cdnjs.cloudflare.com/ajax/libs/prism/ packages.prmcdn.io https://accounts.google.com/; font-src 'self' data: localhost https://fonts.intercomcdn.com https://www.g2.com https://mk0lplushacrhatidvnw.kinstacdn.com/ https://www.google.com use.typekit.net *.lusha.com js.intercomcdn.com surveys-static.survicate.com fonts.googleapis.com fonts.gstatic.com dudodiprj2sv7.cloudfront.net ; connect-src  'self' data: localhost https://www.googleadservices.com https://*.voyantis.io https://*.clarity.ms https://px.ads.linkedin.com https://px.ads.linkedin.com https://forms.hsforms.com/embed/ https://forms.hubspot.com/ https://hubspot-forms-static-embed.s3.amazonaws.com/prod/ https://www.google.co.il/ads/ https://api.chilipiper.com/ https://tracking.chilipiper.com/ https://www.g2.com https://api.hubapi.com https://analytics.tiktok.com https://googleads.g.doubleclick.net/ https://privacyportal-eu.onetrust.com/request/v1/consentreceipts https://pagead2.googlesyndication.com https://geolocation.onetrust.com *.taboola.com https://*.crwdcntrl.net/ https://*.google.com https://cdn.cookielaw.org *.lottiefiles.com https://o412513.ingest.sentry.io https://www.clarity.ms bat.bing.com https://www-services.lusha.com api.hubapi.com https://api.intercom.io https://api-iam.intercom.io https://api-ping.intercom.io https://nexus-websocket-a.intercom.io https://nexus-websocket-b.intercom.io https://nexus-long-poller-a.intercom.io https://nexus-long-poller-b.intercom.io wss://nexus-websocket-a.intercom.io wss://nexus-websocket-b.intercom.io https://uploads.intercomcdn.com https://uploads.intercomusercontent.com http://www-services-local.lusha.co:3030/v2/user-events http://www-services-local.lusha.com:3030/v2/user-events https://private-144d5-gallusha.apiary-mock.com/questions embedwistia-a.akamaihd.net api.hubspot.com *.lusha.com *.fullstory.com respondent.survicate.com www.google-analytics.com scout.salesloft.com www.facebook.com stats.g.doubleclick.net *.google-analytics.com *.analytics.google.com https://ipinfo.io https://api.ipify.org https://ipecho.net https://myexternalip.com https://cta-eu1.hubspot.com https://perf-eu1.hsforms.com https://api-eu1.hubapi.com https://track-eu1.hubspot.com https://forms-eu1.hubspot.com https://tracking.g2crowd.com https://google.com/pagead https://google.com/ccm https://api-iam.eu.intercom.io https://via.intercom.io https://api.eu.intercom.io https://api-iam.intercom.io https://api-iam.eu.intercom.io https://api-ping.intercom.io https://nexus-europe-websocket.intercom.io wss://nexus-europe-websocket.intercom.io https://uploads.intercomcdn.eu https://uploads.eu.intercomcdn.com https://partnerlinks.io https://grsm.io dudodiprj2sv7.cloudfront.net https://www.trustradius.com/api/v1/events https://lusha.chilipiper.com https://tracking-api.production.g2.com https://tracking-api.g2.com https://www.redditstatic.com https://pixel-config.reddit.com https://conversions-config.reddit.com https://logs.glove.fit https://ad.doubleclick.net https://cdn.amcharts.com/ https://insight.adsrvr.org/track/realtimeconversion https://www.googletagmanager.com lusha.partner-experience.com unpkg.com wss://primary-realtime-eu.intercom-messenger.com https://ads-twitter.com https://ads-api.twitter.com https://t.co https://analytics.twitter.com *.amplitude.com;frame-src localhost https://match.adsrvr.org/ https://www.googletagmanager.com https://tpc.googlesyndication.com https://capture.navattic.com https://lusha.chilipiper.com https://www.g2.com https://business.facebook.com https://privacyportal-eu.onetrust.com/ https://*.doubleclick.net https://www.youtube.com/ https://tsdtocl.com/ https://www.linkedin.com http://www.comeet.com intercom-sheets.com http://forms.hsforms.com http://forms.hubspot.com js.stripe.com http://www.google.com *.lusha.com http://www.facebook.com *.youtube.com http://www.comeet.co https://11988414.fls.doubleclick.net https://insight.adsrvr.org/ https://streamyard.com/ https://accounts.google.com/; child-src localhost https://www.g2.com https://share.intercom.io https://intercom-sheets.com https://www.intercom-reporting.com https://www.youtube.com https://player.vimeo.com https://fast.wistia.net; form-action localhost www.facebook.com *.lusha.com https://intercom.help https://api-iam.intercom.io https://forms.hsforms.com/submissions/ https://intercom.help https://api-iam.eu.intercom.io; worker-src blob: *.lusha.com localhost; frame-ancestors 'self' *.lusha.com https://www.lusha-business.com/contact-us; media-src 'self' data: blob: localhost *.lusha.com https://*.intercomcdn.com https://unpkg.com https://cdn.jsdelivr.net https://js.intercomcdn.com; object-src 'none';,,,
clearbit.com,ok,200,https://clearbit.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
contentmarketinginstitute.com,ok,200,https://contentmarketinginstitute.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
6sense.com,ok,200,https://6sense.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
constructiondive.com,ok,200,https://www.constructiondive.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
mit.edu,ok,200,https://web.mit.edu/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://web.mit.edu https://www.mit.edu http://web.mit.edu http://www.mit.edu,,,
exchangewire.com,ok,200,https://www.exchangewire.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
demandbase.com,ok,200,https://www.demandbase.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.saleshood.com,,,
biopharmadive.com,ok,200,https://www.biopharmadive.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
healthcaredive.com,ok,200,https://www.healthcaredive.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
bombora.com,ok,200,https://bombora.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' *.saleshood.com,,,
basf.com,ok,200,https://www.basf.com/us/en,True,False,1,script-src,False,True,False,False,ok,,frame-src,False,worker-src,False,child-src blob:; connect-src 'self' 'unsafe-inline' https:; default-src 'self'; font-src 'self' data: https://*.wcms.basf.com; frame-ancestors https://*.wcms.basf.com https://app.datadoghq.eu; frame-src https://* blob:; img-src 'self' data: https://*.basf.com https://assets.dcp-storefront.basf.com https://cdn.cookielaw.org https://collect.tealiumiq.com https://platform.b4u-cloud.de *.kampyle.com *.medallia.eu *.qualtrics.com *.facebook.com https://maps.gstatic.com/mapfiles/ https://maps.googleapis.com/maps/; media-src 'self' blob: https://*.wcms.basf.com; object-src 'none'; script-src 'wasm-unsafe-eval' 'unsafe-inline'; script-src-elem 'self' https: 'sha256-ttfnBjqp3Wtmn9FUPKkR3GLb0D3xMFCg7QcjYux8Y+o='; style-src 'unsafe-inline' 'self'; style-src-elem 'self' 'unsafe-inline' https://*.wcms.basf.com https://player.youku.com https://platform.b4u-cloud.de https://privacyportal-eu-cdn.onetrust.com; worker-src blob:,,,
shell.com,ok,200,https://www.shell.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
industrydive.com,ok,200,https://www.industrydive.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
leadfeeder.com,ok,200,https://www.leadfeeder.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
dealfront.com,ok,200,https://www.leadfeeder.com/dealfront/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
spectrum.ieee.org,ok,200,https://spectrum.ieee.org/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
demandgenreport.com,ok,200,https://www.demandgenreport.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
mckinsey.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://mckinsey.com/
technologyreview.com,ok,200,https://www.technologyreview.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self';,,,
bp.com,ok,200,https://www.bp.com/en-US,True,False,1,script-src,True,False,False,False,ok,,frame-src,True,worker-src,False,default-src 'self' https: data: blob:; script-src 'self' 'unsafe-inline' 'unsafe-eval' https:; style-src 'self' 'unsafe-inline' https:; img-src 'self' https: data: blob:; font-src 'self' https: data:; connect-src 'self' https: wss:; media-src 'self' https: data: blob:; frame-src 'self' https:; worker-src 'self' blob:; object-src 'none'; base-uri 'self'; form-action 'self' https:; upgrade-insecure-requests;,,,
acm.org,ok,200,https://www.acm.org/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
dow.com,ok,200,https://www.dow.com/en-us,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
exxonmobil.com,ok,200,https://corporate.exxonmobil.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'none',,,
warmly.ai,ok,200,https://www.warmly.ai/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
chevron.com,ok,200,https://www.chevron.com/,True,False,1,default-src,True,False,False,False,ok,,default-src,False,default-src,False,default-src 'self' 'unsafe-inline' 'unsafe-eval' data: blob: https://www.gstatic.com https://www.chevron.com https://*.core.windows.net https://*.mktoresp.com https://*.mktorest.com https://munchkin.marketo.net https://*.onetrust.com https://ajax.googleapis.com https://www.googlesapis.com https://www.googletagmanager.com https://apps.sitecore.net https://s.ytimg.com https://www.youtube.com https://cdn.cookielaw.org https://www.google-analytics.com https://*.qualtrics.com https://www.google.com https://www.googleapis.com https://extreme-ip-lookup.com https://secure-ds.serving-sys.com https://*.doubleclick.net https://chevroncorp.gcs-web.com https://vjs.zencdn.net https://adservice.google.com https://bs.serving-sys.com https://fonts.gstatic.com https://static.doubleclick.net https://www.executiveinterviews.com https://www.googleadservices.com https://snap.licdn.com https://static.ads-twitter.com https://connect.facebook.net https://t.co https://*.linkedin.com https://analytics.twitter.com https://www.facebook.com https://optimize.google.com https://178-uxe-734.mktoutil.com https://*.us-east-2.amazonaws.com https://service.force.com https://*.salesforce.com https://*.force.com https://*.salesforceliveagent.com https://code.jquery.com https://img.youtube.com https://www.youtube-nocookie.com https://www.linkedin.com https://*.adsymptotic.com https://*.doubleclick.net https://fonts.googleapis.com https://optimize.google.com https://178-uxe-734.mktoresp.com https://script.crazyegg.com https://static.chartbeat.com https://ping.chartbeat.net https://siteimproveanalytics.com https://*.siteimproveanalytics.io https://www.googleoptimize.com https://*.parsely.com https://cdn.linkedin.oribi.io https://*.force.com https://*.my.salesforce-sites.com https://cdn.fonts.net https://analytics.tiktok.com https://i.ytimg.com https://*.nextdoor.com https://go.chevron.email https://acrobatservices.adobe.com https://viewlicense.adobe.io https://sc-static.net https://*.snapchat.com/ https://*.adsrvr.org https://*.googlesyndication.com https://*.google.com https://*.googleapis.com https://get.geojs.io https://chevron.my.site.com https://chevron.my.salesforce-scrt.com; upgrade-insecure-requests; block-all-mixed-content;,,,
globenewswire.com,ok,200,https://www.globenewswire.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
bain.com,ok,200,https://www.bain.com/,True,False,1,script-src,True,False,True,False,ok,,,True,script-src,False,script-src 'nonce-RuP1NSlJ6Nr5cdON09ETUnR4LcLJXhL+bLPgnEhos3g=' 'strict-dynamic' 'self' 'unsafe-inline' 'unsafe-eval' https: http:; object-src 'self';,,,
rb2b.com,ok,200,https://www.rb2b.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
bcg.com,ok,200,https://www.bcg.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'none';object-src 'none',,,
kickfire.com,ok,200,https://www.kickfire.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
goldmansachs.com,ok,200,https://www.goldmansachs.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,script-src,False,default-src 'none'; img-src 'self' data: blob: https://www.goldmansachs.com https://*.trustarc.com https://*.truste.com https://googletagmanager.com https://www.googletagmanager.com https://www.google.com https://px.ads.linkedin.com https://gs.sc.omtrdc.net https://*.doubleclick.net https://*.parsely.com https://cdn.gs.com https://gateway.zscalerthree.net https://prod.forms.workflow.ep.site.gs.com *.gs.com:* https://public.flourish.studio https://gateway.zscaler.net https://adservice.google.com https://www.linkedin.com https://*.6sc.co https://www.facebook.com https://iad1.qualtrics.com https://siteintercept.qualtrics.com https://*.adobe.com https://*.omtrdc.net https://*.demdex.net https://*.tt.omtrdc.net https://*.adobedtm.com https://*.adobetag.com https://*.targetcdn.adobe.com https://*.adobedc.net https://*.experience.adobe.com https://*.adobe.io https://*.everesttech.net https://*.experiencecloud.adobe.com; style-src 'self' 'unsafe-inline' https://www.goldmansachs.com https://amp.akamaized.net https://cdn.gs.com *.gs.com:* https://public.flourish.studio https://fonts.googleapis.com; script-src 'self' 'unsafe-inline' 'unsafe-eval' blob: https://www.goldmansachs.com https://*.trustarc.com https://googletagmanager.com https://www.googletagmanager.com https://snap.licdn.com https://connect.facebook.net https://bat.bing.com https://gs.sc.omtrdc.net https://*.doubleclick.net https://siteintercept.qualtrics.com https://*.siteintercept.qualtrics.com https://*.parsely.com https://*.go-mpulse.net https://*.akstat.io https://amp.akamaized.net https://cdn.gs.com https://gateway.zscalerthree.net *.gs.com:* https://public.flourish.studio https://www.googleadservices.com https://*.6sc.co https://*.adobe.com https://*.omtrdc.net https://*.demdex.net https://*.tt.omtrdc.net https://*.adobedtm.com https://*.adobetag.com https://*.targetcdn.adobe.com https://*.adobedc.net https://*.experience.adobe.com https://*.adobe.io https://*.everesttech.net https://*.experiencecloud.adobe.com https://sdk.ceros.com; connect-src 'self' https://www.goldmansachs.com https://*.trustarc.com https://www.google.com https://px.ads.linkedin.com https://gs.sc.omtrdc.net https://*.doubleclick.net https://dpm.demdex.net https://siteintercept.qualtrics.com https://*.parsely.com https://*.go-mpulse.net https://*.akstat.io https://amp.akamaized.net https://cdn.gs.com https://*.algolia.net https://*.algolianet.com https://*.algolia.io *.gs.com:* https://api.goldmansachs.wallst.com https://www.gsam.com/bin/gsam/servlets/EmailSubscriptionServlet https://public.flourish.studio https://adobedc.demdex.net https://adservice.google.com https://*.6sc.co https://*.akamaihd.net https://sdk.iad-07.braze.com https://*.adobe.com https://*.omtrdc.net https://*.demdex.net https://*.tt.omtrdc.net https://*.adobedtm.com https://*.adobetag.com https://*.targetcdn.adobe.com https://*.adobedc.net https://*.experience.adobe.com https://*.adobe.io https://*.everesttech.net https://*.experiencecloud.adobe.com; font-src 'self' data: https://www.goldmansachs.com https://*.trustarc.com https://amp.akamaized.net https://cdn.gs.com *.gs.com:* https://public.flourish.studio https://fonts.gstatic.com; frame-src 'self' mailto: https://www.goldmansachs.com https://*.trustarc.com https://www.googletagmanager.com https://*.doubleclick.net https://onegs.iad1.qualtrics.com https://d1pmpteesu3euy.cloudfront.net https://cdn.gs.com https://playlist.megaphone.fm https://gateway.zscalerthree.net *.gs.com:* https://goldmansachs.demdex.net https://gateway.zscaler.net https://consent-pref.trustarc.com https://flo.uri.sh; media-src 'self' data: blob: https://www.goldmansachs.com https://cdn.gs.com https://video.goldmansachs.com *.gs.com:*; frame-ancestors 'self' https://www.goldmansachs.com *.gs.com:* https://*.targetcdn.adobe.com https://*.experience.adobe.com https://*.adobe.io;,,,
scientificamerican.com,ok,200,https://www.scientificamerican.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
salesforce.com,ok,403,https://www.salesforce.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
morganstanley.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://morganstanley.com/
pwc.com,ok,200,https://www.pwc.com/us/en.html,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self';,,,
marketo.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://marketo.com/
arxiv.org,ok,200,https://arxiv.org/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'none',,,
adobe.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://adobe.com/
quantamagazine.org,ok,200,https://www.quantamagazine.org/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
nature.com,ok,200,https://www.nature.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
deloitte.com,ok,200,https://www.deloitte.com/us/en.html,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self';,,,
researchgate.net,ok,403,https://www.researchgate.net/?__cf_chl_rt_tk=IjZe4n04rdHIGpLUxZYqKE_kll5FKyDtDfC5pebzfqY-1789245325-1.0.1.1-ehv4LjvXEHyeEHlq7GAsJq6qdJEAAuA5jWtBEw5yrvY,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
kpmg.com,ok,200,https://kpmg.com/xx/en.html,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests; base-uri 'none'; object-src 'none'; manifest-src 'self';,,,
wellsfargo.com,ok,200,https://www.wellsfargo.com/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,child-src,False,worker-src,False,default-src 'none'; form-action 'self' *.wellsfargo.com *.wellsfargo.com:* ; connect-src 'self' https://*.wellsfargo.com https://*.wellsfargo.com:* https://*.schemaapp.com https://*.rlcdn.com https://*.medallia.com https://*.kampyle.com https://*.adobedc.net https://www.google-analytics.com https://*.doubleclick.net https://*.eum-appdynamics.com https://*.demdex.net https://www.sjwoe.com https://www.mczbf.com https://s.yimg.com https://*.nuance.com https://*.wf.com https://*.google.com https://*.onetrust.com; img-src 'self' data: https://*.wellsfargomedia.com https://*.wellsfargo.com https://*.wellsfargo.com:* https://*.wfinterface.com https://*.wfinterface.com:* https://*.analytics.yahoo.com https://*.everesttech.net https://*.linkedin.com https://*.g.doubleclick.net https://*.google.com https://*.demdex.net https://*.nuance.com https://*.eum-appdynamics.com https://*.virtualearth.net https://www.facebook.com https://cx.atdmt.com https://track.linksynergy.com https://s.amazon-adsystem.com https://ct.pinterest.com https://trc.taboola.com https://p.adsymptotic.com https://products.gobankingrates.com https://bttrack.com https://b.videoamp.com https://fcmatch.youtube.com https://www.googleadservices.com https://2549153.fls.doubleclick.net https://ad.doubleclick.net https://www.google-analytics.com https://idsync.rlcdn.com https://s.amazon-adsystem.com https://resources.digital-cloud-prem.medallia.com https://udc-neb.kampyle.com https://wellsfargoprod.prod.fire.glass https://*.mworld.com https://*.postrelease.com; object-src 'self' https://*.wellsfargo.com https://*.wellsfargo.com:* https://*.wfinterface.com https://*.wfinterface.com:*; child-src 'self' *.wellsfargo.com *.wellsfargo.com:* *.wfinterface.com *.wfinterface.com:* https://*.demdex.net https://*.nuance.com https://*.advanced-web-analytics.com https://iframe.arkoselabs.com https://*.doubleclick.net https://*.wf.com; font-src 'self' data: https://*.wellsfargomedia.com https://*.wellsfargo.com https://*.wellsfargo.com:*; style-src 'self' 'unsafe-inline' *.wellsfargo.com *.wellsfargo.com:* https://*.wfinterface.com https://*.wfinterface.com:* https://*.nuance.com; script-src 'nonce-4114df0f63cb00a7229f6b72e1696299' 'nonce-220671f8-eebd-45f2-8c30-04b2f3662845' 'self' *.wellsfargo.com *.wellsfargo.com:* *.wfinterface.com *.wfinterface.com:* https://cdn.schemaapp.com https://*.nuance.com;media-src 'self' *.wellsfargo.com *.wellsfargomedia.com; frame-ancestors 'self' *.wellsfargo.com; base-uri 'none'; report-uri https://ort.wellsfargo.com/securereporting/reporting/v1/csp;worker-src blob:,,,
oracle.com,ok,403,https://www.oracle.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://www.oracle.eu https://oracle.eu https://my.oracle.com https://eeho.fa.us2.oraclecloud.com https://blogs.oracle.com *.khapps.com *.khapps.jp *.lsapps.oracle.com *.lsapps.oracle.jp *.dev-lsapps.oracle.com https://oraclesso.sharepoint.com https://oracle.sharepoint.com https://partners.oracle.com https://partners-stage.oracle.com https://partners-test.oracle.com https://partners-sit.oracle.com https://partners-dev.oracle.com,,,
ssrn.com,ok,403,https://www.ssrn.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
accenture.com,ok,200,https://www.accenture.com/en,True,False,1,script-src,True,False,False,False,ok,,default-src,False,script-src,False,default-src 'self' *.2o7.net *.accenture.cn *.accenture.com *.accenture.jp *.accenture.test *.accenturealumni.com *.adnxs.com *.adobe.com *.adobeaemcloud.com *.adobedc.net *.adobedtm.com *.ads-twitter.com *.adsrvr.org *.adsymptotic.com *.amazonaws.com *.appcast.io *.apple.com *.assestsadobe.com *.azurewebsites.net *.bidswitch.net *.bootstrapcdn.com *.bnr.nl *.casalemedia.com *.captcha.com *.clarity.ms *.clicktale.net *.cloudflare.com *.cocubesprod.com *.company-target.com *.companytarget.com *.confirmit.com *.contentsquare.com *.contentsquare.net *.cookielaw.org *.crwdcntrl.net *.d3js.org *.datadoghq-browser-agent.com *.day.com *.demandbase.com *.delvenetworks.com *.demdex.net *.doubleclick.net *.echocdn.com *.echosign.com *.embed.ly *.en25.com *.everesttech.net *.facebook.com *.facebook.net *.flipsnack.com *.fontawesome.com *.ggpht.com *.glassdoor.com *.google.ca *.google.co.in *.google.co.za *.google.com *.google.com.ph *.google.com.sg *.google-analytics.com *.googleapis.com *.googletagmanager.com *.gstatic.com *.ietf.org *.javelingroup.com *.jsdelivr.net *.knotch-cdn.com *.knotch.it *.libsyn.com *.licdn.com *.lightinfosys.com *.linkedin.com *.login.live.com *.marketo.net *.mettl.de *.ml314.com *.monster.com *.mktgcdn.com *.newsroom.accenture.de *.novetta.com *.on24.com *.omtrdc.net *.onetrust.com *.oribi.io *.pagetiger.com *.pubmatic.com *.reddit.com *.redditstatic.com *.rlcdn.com *.rosettastone.com *.rubiconproject.com *.salesforce.com *.scene7.com *.schema.org *.siteimprove.com *.slidesharecdn.com *.sndcdn.com *.soundcloud.com *.tableau.com *.trtl.co *.twimg.com *.typekit.net *.unpkg.com *.vidyard.com *.virtualearth.net *.yahoo.com *.youtube.com *.youtube-nocookie.com *.youtubenocookie.com *.ytimg.com https://t.co *.ionicframework.com *.flourish.studio https://flo.uri.sh https://unpkg.com *.delvenetworks.com *.slideshare.net *.jquery.com *.assetsadobe.com *.fintechinnovationlab.com *.pcdn.co *.wistia.net *.intraworlds.com *.wistia.com *.powerbi.com https://browser-intake-datadoghq.com https://d25zu39ynyitwy.cloudfront.net *.paradox.ai https://dokumfe7mps0i.cloudfront.net *.lfeeder.com *.leadfeeder.com blob:; frame-ancestors 'self'; script-src 'self' 'unsafe-inline' 'unsafe-eval' *.2o7.net *.accenture.cn *.accenture.com *.accenture.jp *.accenture.test *.accenturealumni.com *.adnxs.com *.adobe.com *.adobeaemcloud.com *.adobedc.net *.adobedtm.com *.ads-twitter.com *.adsrvr.org *.adsymptotic.com *.amazonaws.com *.appcast.io *.apple.com *.assestsadobe.com *.azurewebsites.net *.bidswitch.net *.bootstrapcdn.com *.bnr.nl *.casalemedia.com *.captcha.com *.clarity.ms *.clicktale.net *.cloudflare.com *.cocubesprod.com *.company-target.com *.companytarget.com *.confirmit.com *.contentsquare.com *.contentsquare.net *.cookielaw.org *.crwdcntrl.net *.d3js.org *.datadoghq-browser-agent.com *.day.com *.demandbase.com *.delvenetworks.com *.demdex.net *.doubleclick.net *.echocdn.com *.echosign.com *.embed.ly *.en25.com *.everesttech.net *.facebook.com *.facebook.net *.flipsnack.com *.fontawesome.com *.ggpht.com *.glassdoor.com *.google.ca *.google.co.in *.google.co.za *.google.com *.google.com.ph *.google.com.sg *.google-analytics.com *.googleapis.com *.googletagmanager.com *.gstatic.com *.ietf.org *.javelingroup.com *.jsdelivr.net *.knotch-cdn.com *.knotch.it *.libsyn.com *.licdn.com *.lightinfosys.com *.linkedin.com *.login.live.com *.marketo.net *.mettl.de *.ml314.com *.monster.com *.mktgcdn.com *.newsroom.accenture.de *.novetta.com *.on24.com *.omtrdc.net *.onetrust.com *.oribi.io *.pagetiger.com *.pubmatic.com *.reddit.com *.redditstatic.com *.rlcdn.com *.rosettastone.com *.rubiconproject.com *.salesforce.com *.scene7.com *.schema.org *.siteimprove.com *.slidesharecdn.com *.sndcdn.com *.soundcloud.com *.tableau.com *.trtl.co *.twimg.com *.typekit.net *.unpkg.com *.vidyard.com *.virtualearth.net *.yahoo.com *.youtube.com *.youtube-nocookie.com *.youtubenocookie.com *.ytimg.com https://t.co *.ionicframework.com *.flourish.studio https://flo.uri.sh https://unpkg.com *.delvenetworks.com *.slideshare.net *.jquery.com *.assetsadobe.com *.fintechinnovationlab.com *.pcdn.co *.wistia.net *.intraworlds.com *.wistia.com *.powerbi.com https://d25zu39ynyitwy.cloudfront.net *.paradox.ai https://dokumfe7mps0i.cloudfront.net *.lfeeder.com *.leadfeeder.com blob:; style-src 'self' 'unsafe-inline' *.2o7.net *.accenture.cn *.accenture.com *.accenture.jp *.accenture.test *.accenturealumni.com *.adnxs.com *.adobe.com *.adobeaemcloud.com *.adobedc.net *.adobedtm.com *.ads-twitter.com *.adsrvr.org *.adsymptotic.com *.amazonaws.com *.appcast.io *.apple.com *.assestsadobe.com *.azurewebsites.net *.bidswitch.net *.bootstrapcdn.com *.bnr.nl *.casalemedia.com *.captcha.com *.clarity.ms *.clicktale.net *.cloudflare.com *.cocubesprod.com *.company-target.com *.companytarget.com *.confirmit.com *.contentsquare.com *.contentsquare.net *.cookielaw.org *.crwdcntrl.net *.d3js.org *.datadoghq-browser-agent.com *.day.com *.demandbase.com *.delvenetworks.com *.demdex.net *.doubleclick.net *.echocdn.com *.echosign.com *.embed.ly *.en25.com *.everesttech.net *.facebook.com *.facebook.net *.flipsnack.com *.fontawesome.com *.ggpht.com *.glassdoor.com *.google.ca *.google.co.in *.google.co.za *.google.com *.google.com.ph *.google.com.sg *.google-analytics.com *.googleapis.com *.googletagmanager.com *.gstatic.com *.ietf.org *.javelingroup.com *.jsdelivr.net *.knotch-cdn.com *.knotch.it *.libsyn.com *.licdn.com *.lightinfosys.com *.linkedin.com *.login.live.com *.marketo.net *.mettl.de *.ml314.com *.monster.com *.mktgcdn.com *.newsroom.accenture.de *.novetta.com *.on24.com *.omtrdc.net *.onetrust.com *.oribi.io *.pagetiger.com *.pubmatic.com *.reddit.com *.redditstatic.com *.rlcdn.com *.rosettastone.com *.rubiconproject.com *.salesforce.com *.scene7.com *.schema.org *.siteimprove.com *.slidesharecdn.com *.sndcdn.com *.soundcloud.com *.tableau.com *.trtl.co *.twimg.com *.typekit.net *.unpkg.com *.vidyard.com *.virtualearth.net *.yahoo.com *.youtube.com *.youtube-nocookie.com *.youtubenocookie.com *.ytimg.com https://t.co *.ionicframework.com *.flourish.studio https://flo.uri.sh https://unpkg.com *.delvenetworks.com *.slideshare.net *.jquery.com *.assetsadobe.com *.fintechinnovationlab.com *.pcdn.co *.wistia.net *.intraworlds.com *.wistia.com *.powerbi.com https://d25zu39ynyitwy.cloudfront.net *.paradox.ai https://dokumfe7mps0i.cloudfront.net *.lfeeder.com *.leadfeeder.com blob:; img-src 'self' data: *.2o7.net *.accenture.cn *.accenture.com *.accenture.jp *.accenture.test *.accenturealumni.com *.adnxs.com *.adobe.com *.adobeaemcloud.com *.adobedc.net *.adobedtm.com *.ads-twitter.com *.adsrvr.org *.adsymptotic.com *.amazonaws.com *.appcast.io *.apple.com *.assestsadobe.com *.azurewebsites.net *.bidswitch.net *.bootstrapcdn.com *.bnr.nl *.casalemedia.com *.captcha.com *.clarity.ms *.clicktale.net *.cloudflare.com *.cocubesprod.com *.company-target.com *.companytarget.com *.confirmit.com *.contentsquare.com *.contentsquare.net *.cookielaw.org *.crwdcntrl.net *.d3js.org *.datadoghq-browser-agent.com *.day.com *.demandbase.com *.delvenetworks.com *.demdex.net *.doubleclick.net *.echocdn.com *.echosign.com *.embed.ly *.en25.com *.everesttech.net *.facebook.com *.facebook.net *.flipsnack.com *.fontawesome.com *.ggpht.com *.glassdoor.com *.google.ca *.google.co.in *.google.co.za *.google.com *.google.com.ph *.google.com.sg *.google-analytics.com *.googleapis.com *.googletagmanager.com *.gstatic.com *.ietf.org *.javelingroup.com *.jsdelivr.net *.knotch-cdn.com *.knotch.it *.libsyn.com *.licdn.com *.lightinfosys.com *.linkedin.com *.login.live.com *.marketo.net *.mettl.de *.ml314.com *.monster.com *.mktgcdn.com *.newsroom.accenture.de *.novetta.com *.on24.com *.omtrdc.net *.onetrust.com *.oribi.io *.pagetiger.com *.pubmatic.com *.reddit.com *.redditstatic.com *.rlcdn.com *.rosettastone.com *.rubiconproject.com *.salesforce.com *.scene7.com *.schema.org *.siteimprove.com *.slidesharecdn.com *.sndcdn.com *.soundcloud.com *.tableau.com *.trtl.co *.twimg.com *.typekit.net *.unpkg.com *.vidyard.com *.virtualearth.net *.yahoo.com *.youtube.com *.youtube-nocookie.com *.youtubenocookie.com *.ytimg.com https://t.co *.ionicframework.com *.flourish.studio https://flo.uri.sh https://unpkg.com *.delvenetworks.com *.slideshare.net *.jquery.com *.assetsadobe.com *.fintechinnovationlab.com *.pcdn.co *.wistia.net *.intraworlds.com *.wistia.com *.powerbi.com https://browser-intake-datadoghq.com https://d25zu39ynyitwy.cloudfront.net *.paradox.ai https://dokumfe7mps0i.cloudfront.net *.lfeeder.com *.leadfeeder.com blob:; img-src * data:; connect-src *; font-src * data:; upgrade-insecure-requests; block-all-mixed-content,,,
jpmorgan.com,ok,200,https://www.jpmorgan.com/global,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
bankofamerica.com,ok,200,https://www.bankofamerica.com/,True,False,1,script-src,True,False,False,False,ok,,default-src,True,worker-src,False,default-src 'self' *.bankofamerica.com *.bac-assets.com *.ml.com https: wss: data: blob:; script-src 'self' *.bankofamerica.com *.bac-assets.com *.ml.com fsa.merrilledge.com merrilledge.com s3.amazonaws.com boa-api.arkoselabs.com cdn.cookielaw.org resources.digital-cloud.medallia.com players.brightcove.net metrics.brightcove.com cdnapisec.kaltura.com tags.tiqcdn.com akamai.tiqcdn.com glance.net beta.glancecdn.net storage.glancecdn.net cct.google cdn.mplxtms.com cdn.tt.omtrdc.net data.cmcore.com data.coremetrics.com iocdn.coremetrics.com libs.coremetrics.com mc.coremetrics.com mcdata.coremetrics.com mktgcdn.coremetrics.com recs.coremetrics.com secure-cdn.mplxtms.com convertro.com stage.convertro.com idsync.rlcdn.com test.coremetrics.com testdata.coremetrics.com tmscdn.coremetrics.com glancecdn.net www.glancecdn.net www.google-analytics.com maps.googleapis.com www.googletagmanager.com mboxedge34.tt.omtrdc.net anrdoezrs.net cj.dotomi.com cj.com cj.mplxtms.com emjcd.com mczbf.com sjwoe.com secure-cdn.mplxtms.com cdn.mplxtms.com bofa.demdex.net cdnstorage.myglance.net bankofamerica.tt.omtrdc.net www.paypalobjects.com cdn-bofa.myglance.net six.cdn-net.com vjs.zencdn.net 'unsafe-inline' 'unsafe-eval' blob:; style-src 'self' data: blob: *.bankofamerica.com *.bac-assets.com *.ml.com cdn.cookielaw.org glance.net beta.glancecdn.net storage.glancecdn.net convertro.com stage.convertro.com idsync.rlcdn.com glancecdn.net www.glancecdn.net cdnstorage.myglance.net www.google-analytics.com cdn-bofa.myglance.net resources.digital-cloud.medallia.com 'unsafe-inline'; worker-src 'self' blob:; frame-ancestors 'self' *.bankofamerica.com *.ml.com *.merrilledge.com;,,,
citi.com,ok,200,https://www.citi.com/,True,False,1,script-src,True,False,False,False,ok,,,True,script-src,False,script-src 'self' 'unsafe-inline' 'unsafe-eval' *.citi.com *.google.com *.qualtrics.com bat.bing.com ct.pinterest.com www.youtube.com cdn.plaid.com code.jquery.com pwm-image.trendmicro.com *.google-analytics.com js.adsrvr.org s.pinimg.com assets.adobedtm.com *.liveperson.com nexus.ensighten.com cdn.boomtrain.com lptag.liveperson.net s.yimg.com gc.kis.v2.scr.kaspersky-labs.com script.crazyegg.com maps.googleapis.com www.googletagmanager.com live.rezync.com mpsnare.iesnare.com negbar.ad-blocker.org video.limelight.com cdn.gbqofs.com ds-aksb-a.akamaihd.net googleads.g.doubleclick.net get663.com c1.rfihub.net www.adobetag.com c.tvpixel.com www.googleadservices.com tpc.googlesyndication.com bcdn-god.we-stats.com a.rfihub.com services-dev.sdiapi.com *.online-metrix.net data.privacy.ensighten.com connect.facebook.net s.rfihub.com/meta blob: p11.techlab-cdn.com p11.techlab-cdn.com; object-src 'none'; frame-ancestors https://*.citi.com https://*.citigroup.net https://*.nsroot.net,,,
newscientist.com,ok,200,https://www.newscientist.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
ey.com,ok,200,https://www.ey.com/en_us,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,default-src,True,worker-src,True,default-src http: https: data:; media-src http: https: data: blob: ey.com www.ey.com apps.ey.com aemapps.ey.com ey-preview.ey.com; img-src http: https: data: blob: assets.adoberesources.net lh3.googleusercontent.com; script-src http: https: data: 'self' 'unsafe-inline' assets.adobedtm.com players.brightcove.net edge.api.brightcove.com metrics.brightcove.com vjs.zencdn.net edge-player.wirewax.com manifest.prod.boltdns.net bcboltbde696aa-a.akamaihd.net cdn.cookielaw.org assets.adoberesources.net documentcloud.adobe.com aemapps.ey.com aemapps-preview.ey.com; style-src http: https: data: 'self' 'unsafe-inline' assets.adobedtm.com players.brightcove.net players.brightcove.net edge.api.brightcove.com metrics.brightcove.com vjs.zencdn.net edge-player.wirewax.com manifest.prod.boltdns.net bcboltbde696aa-a.akamaihd.net cdn.cookielaw.org *.typekit.net aemapps.ey.com aemapps-preview.ey.com ; connect-src http: https: data: *.adobe.io wss://*.adobe.io; worker-src http: https: data: blob: ey.com www.ey.com apps.ey.com aemapps.ey.com ey-preview.ey.com; font-src http: https: data: *.typekit.net; frame-ancestors ey.com www.ey.com apps.ey.com aemapps.ey.com ey-preview.ey.com;,,,
gartner.com,ok,200,https://www.gartner.com/en,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
github.com,ok,200,https://github.com/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,frame-src,False,worker-src,False,default-src 'none'; base-uri 'self'; child-src github.githubassets.com github.com/assets-cdn/worker/ github.com/assets/ gist.github.com/assets-cdn/worker/; connect-src 'self' uploads.github.com www.githubstatus.com collector.github.com raw.githubusercontent.com api.github.com github-cloud.s3.amazonaws.com github-production-repository-file-5c1aeb.s3.amazonaws.com github-production-upload-manifest-file-7fdce7.s3.amazonaws.com github-production-user-asset-6210df.s3.amazonaws.com *.rel.tunnels.api.visualstudio.com wss://*.rel.tunnels.api.visualstudio.com github.githubassets.com objects-origin.githubusercontent.com copilot-proxy.githubusercontent.com proxy.individual.githubcopilot.com proxy.business.githubcopilot.com proxy.enterprise.githubcopilot.com *.actions.githubusercontent.com wss://*.actions.githubusercontent.com productionresultssa0.blob.core.windows.net productionresultssa1.blob.core.windows.net productionresultssa2.blob.core.windows.net productionresultssa3.blob.core.windows.net productionresultssa4.blob.core.windows.net productionresultssa5.blob.core.windows.net productionresultssa6.blob.core.windows.net productionresultssa7.blob.core.windows.net productionresultssa8.blob.core.windows.net productionresultssa9.blob.core.windows.net productionresultssa10.blob.core.windows.net productionresultssa11.blob.core.windows.net productionresultssa12.blob.core.windows.net productionresultssa13.blob.core.windows.net productionresultssa14.blob.core.windows.net productionresultssa15.blob.core.windows.net productionresultssa16.blob.core.windows.net productionresultssa17.blob.core.windows.net productionresultssa18.blob.core.windows.net productionresultssa19.blob.core.windows.net github-production-repository-image-32fea6.s3.amazonaws.com github-production-release-asset-2e65be.s3.amazonaws.com insights.github.com wss://alive.github.com wss://alive-staging.github.com api.githubcopilot.com api.individual.githubcopilot.com api.business.githubcopilot.com api.enterprise.githubcopilot.com wss://production-copilot-host.webpubsub.azure.com edge.fullstory.com rs.fullstory.com; font-src github.githubassets.com; form-action 'self' github.com gist.github.com copilot-workspace.githubnext.com objects-origin.githubusercontent.com; frame-ancestors 'none'; frame-src viewscreen.githubusercontent.com notebooks.githubusercontent.com www.youtube-nocookie.com; img-src 'self' data: blob: github.githubassets.com media.githubusercontent.com camo.githubusercontent.com identicons.github.com avatars.githubusercontent.com private-avatars.githubusercontent.com github-cloud.s3.amazonaws.com objects.githubusercontent.com release-assets.githubusercontent.com secured-user-images.githubusercontent.com user-images.githubusercontent.com private-user-images.githubusercontent.com opengraph.githubassets.com repository-images.githubusercontent.com marketplace-screenshots.githubusercontent.com copilotprodattachments.blob.core.windows.net/github-production-copilot-attachments/ github-production-user-asset-6210df.s3.amazonaws.com customer-stories-feed.github.com spotlights-feed.github.com explore-feed.github.com objects-origin.githubusercontent.com *.githubusercontent.com images.ctfassets.net/8aevphvgewt8/; manifest-src 'self'; media-src github.com user-images.githubusercontent.com secured-user-images.githubusercontent.com private-user-images.githubusercontent.com github-production-user-asset-6210df.s3.amazonaws.com gist.github.com github.githubassets.com assets.ctfassets.net/8aevphvgewt8/ videos.ctfassets.net/8aevphvgewt8/; script-src github.githubassets.com 'sha256-tSjmyPUky1KbRZ0fw9VUil3wFEbeM82rtbJDygGJAXw='; style-src 'unsafe-inline' github.githubassets.com; upgrade-insecure-requests; worker-src github.githubassets.com github.com/assets-cdn/worker/ github.com/assets/ gist.github.com/assets-cdn/worker/,,,
servicenow.com,ok,403,https://www.servicenow.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' http://content.servicenow.com https://content.servicenow.com https://your.servicenow.com https://servicenow.highspot.com https://partnerportalalphadev.service-now.com https://hidevidc.service-now.com https://account.servicenow.com https://ssosignon.servicenow.com,,,
idc.com,ok,200,https://www.idc.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,default-src 'self' https:; base-uri 'self'; form-action 'self' *.idc.com ; object-src 'none'; upgrade-insecure-requests; script-src 'self' 'unsafe-inline' 'unsafe-eval' blob: *.idc.com *.wp.com *.vidyard.com assets.vidyard.com play.vidyard.com *.bing.com cdn.icomoon.io cdn.parsely.com parser.ly *.trustarc.com *.doubleclick.net js.driftt.com js.zi-scripts.com kit.fontawesome.com pagead2.googlesyndication.com *.hotjar.com *.zoominfo.com *.bugherd.com snap.licdn.com *.linkedin.com www.google.com www.googletagmanager.com www.gstatic.com yoast.com www.google-analytics.com connect.facebook.net munchkin.marketo.net cdn.6sense.com js.intercomcdn.com maze.co *.pendo.io cdn.jsdelivr.net cvent.com insight.adsrvr.org youtube.com youtube-nocookie.com *.maze.co *.clarity.ms j.6sc.co  *.maze.design; style-src 'self' 'unsafe-inline' *.fontawesome.com *.idc.com *.wp.com *.vidyard.com cdn.icomoon.io js.driftt.com *.fontawesome.com *.typekit.net fonts.googleapis.com cdn.6sense.com js.intercomcdn.com static.pendo.io  *.maze.design *.maze.co; img-src 'self' data: blob: *.idc.com *.wp.com *.bing.com *.trustarc.com *.doubleclick.net pagead2.googlesyndication.com p1.parsely.com parser.ly *.vidyard.com secure.gravatar.com *.linkedin.com www.google.com www.googletagmanager.com www.gstatic.com *.bugherd.com s.w.org cdn.6sense.com js.intercomcdn.com static.pendo.io *.clarity.ms *.6sc.co *.maze.design *.maze.co; font-src 'self' data: *.fontawesome.com *.idc.com *.wp.com cdn.icomoon.io *.typekit.net *.trustarc.com www.gstatic.com fonts.gstatic.com cdn.6sense.com js.intercomcdn.com static.pendo.io *.maze.design *.maze.co; connect-src 'self' *.idc.com *.fontawesome.com *.vidyard.com *.bing.com cdn.parsely.com parser.ly *.trustarc.com js.driftt.com js.zi-scripts.com pagead2.googlesyndication.com *.hotjar.com *.zoominfo.com wss://js.driftt.com *.linkedin.com www.google.com www.googletagmanager.com www.gstatic.com *.pusher.com *.bugsnag.com www.googleadservices.com *.bugherd.com *.doubleclick.net www.google-analytics.com *.clarity.ms connect.facebook.net munchkin.marketo.net *.6sc.co widget.intercom.io maze.co usabilla.com w.usabilla.com *.pendo.io cvent.com insight.adsrvr.org youtube.com *.google.com *.maze.co *.mktoresp.com *.adnxs.com  *.maze.design; frame-src 'self' *.vidyard.com www.google.com www.googletagmanager.com widgets.wp.com wordpress.com *.trustarc.com *.bugherd.com *.idc.com *.driftt.com www.google-analytics.com *.doubleclick.net *.clarity.ms connect.facebook.net munchkin.marketo.net *.zoominfo.com *.6sc.co widget.intercom.io static.userguiding.com usabilla.com w.usabilla.com youtube.com youtube-nocookie.com *.maze.co *.maze.design *.canva.com canva.com; frame-ancestors 'self' *.idc.com; media-src 'self' *.idc.com *.vidyard.com *.driftt.com; worker-src 'self' blob:; report-uri /wp-json/idc/v1/csp-report; report-to csp-endpoint,,,
fidelity.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://fidelity.com/
sap.com,ok,403,https://www.sap.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
blackrock.com,ok,200,https://www.blackrock.com/us/individual,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,child-src,True,worker-src,True,default-src https://www.blackrock.com/HjUFZ/V6Oci/uzSf/QlVD/xG/DbabSzS3fu9O/Ai4WUDs/Di/gGY01-aDQc https://www.blackrock.com/HjUFZ/V6Oci/uzSf/QlVD/xG/DbabSzS3fu9O/Ai4WUDs/Di/gGY01-aDQc  'nonce-fac897ea470dc6f55744eb4712cd03d4' https://www.blackrock.com  'nonce-fac897ea470dc6f55744eb4712cd03d4' https:; font-src https: data:; img-src https: data:; base-uri 'self'; object-src 'self'; media-src https: blob:; child-src https: blob:; worker-src https: blob:; frame-ancestors 'self' https://*.blackrock.com https://*.ishares.com; style-src https: 'unsafe-inline'; script-src 'nonce-fac897ea470dc6f55744eb4712cd03d4' 'nonce-fac897ea470dc6f55744eb4712cd03d4' https: 'nonce-0VAwnRFF/V2XFM7w8mUn2Q==';,,,
stackoverflow.com,ok,403,https://stackoverflow.com/questions?__cf_chl_rt_tk=_6FvN4y6FbzqSzPBW9YqaCxCYFNokowHTLLaleM.QtA-1789245326-1.0.1.1-RVXlZdRUwuO7TeBELQGbBAnCuhfJxu5hf7LcGYTQqcs,True,False,2,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,default-src 'none'; script-src 'nonce-ayytpIAZYmU5KJOCEAwKV4' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',,default-src 'none'; script-src 'nonce-ayytpIAZYmU5KJOCEAwKV4' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',
gitlab.com,ok,200,https://about.gitlab.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,True,child-src,True,,,"
            default-src 'self' https: http:;
            script-src 'self' 'unsafe-inline' 'unsafe-eval' https: http: *.googletagmanager.com *.mutinycdn.com;
            style-src 'self' 'unsafe-inline' https: http:;
            object-src https: http:;
            base-uri 'self';
            connect-src 'self' https: http: wss: ws: *.google-analytics.com *.analytics.google.com *.googletagmanager.com *.mutinyhq.com *.mutinyhq.io *.mutinycdn.com;
            frame-src 'self' https: http:;
            img-src 'self' https: http: data: *.google-analytics.com *.googletagmanager.com *.mutinycdn.com;
            manifest-src 'self'; media-src 'self' https: http:;
            child-src 'self' blob: https: http:;
            font-src 'self' https: http: data:;
          ",
crunchbase.com,ok,200,https://www.crunchbase.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
workday.com,ok,200,https://www.workday.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
schwab.com,ok,200,https://www.schwab.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
statista.com,ok,200,https://www.statista.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,True,script-src,True,default-src 'self' https: ; script-src 'self' 'unsafe-inline' 'unsafe-eval' https: ; img-src 'self' data: https: blob: ; font-src 'self' data: https://cdn.statcdn.com/ ; style-src 'self' 'unsafe-inline' https://cdn.statcdn.com/ https://content.pendo.statista.com/ ; object-src 'self' https://cdn.statcdn.com/ ; frame-src 'self' https: ; frame-ancestors 'self' ; connect-src 'self' https: wss://ws.hotjar.com,,,
forrester.com,ok,200,https://www.forrester.com/bold/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
stackexchange.com,ok,200,https://stackexchange.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests; frame-ancestors 'self' https://stackexchange.com,,,
pitchbook.com,ok,200,https://pitchbook.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
zendesk.com,ok,200,https://www.zendesk.com/,True,False,1,default-src,True,False,False,False,ok,,default-src,True,worker-src,False,default-src * wss://*.zopim.com 'unsafe-inline' 'unsafe-eval'; frame-ancestors 'self' *.zendesk.com *.zendesk.co.jp *.zendesk.co.uk *.zendesk.com.br *.zendesk.com.mx *.zendesk.de *.zendesk.es *.zendesk.fr *.zendesk.kr *.zendesk.nl *.zendesk.tw *.zendesk.hk staging500.resultsbydesign.com zendesk.ddev.site; font-src * data:; img-src * blob: data:; media-src * blob:;worker-src 'self' blob:,,,
dev.to,ok,200,https://dev.to/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors https://forem.com https://version-feb-19-mjhc7.b-cdn.net https://codenewbie.forem.com https://coss.forem.com https://crypto.forem.com https://bookclub.forem.com https://open.forem.com https://village.forem.com https://design.forem.com https://gg.forem.com https://vibe.forem.com https://bizarro.forem.com https://zeroday.forem.com https://future.forem.com https://experimental.forem.com https://popcorn.forem.com https://golf.forem.com https://wasp.forem.com https://dev.to https://maker.forem.com https://music.forem.com https://devbrasil.forem.com https://hmpljs.forem.com https://parenting.forem.com https://journal.forem.com https://grow.forem.com https://core.forem.com https://stormkit.forem.com https://dumb.dev.to https://scale.forem.com,,,
freshworks.com,ok,200,https://www.freshworks.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' *.freshworks.com *.freshdesk.com *.freshservice.com *.myfreshworks.com *.freshcaller.com *.freshteam.com *.freshchat.com *.freshping.io *.freshrelease.com *.freshstatus.io *.freshsuccess.com *.freshsuccess.io views.paperflite.com app.paperflite.com web.paperflite.com canvas.paperflite.com *.optimizely.com *.freshpo.com *.myfreshworks.dev *.freshscout.com freshworks.pathfactory.com *.freshrobust.com *.freshitops.com *.freshcmdb.com *.freshstatusok.com *.firehydrant.io,,,
vanguard.com,ok,200,https://investor.vanguard.com/corporate-portal,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,script-src,False,,,connect-src 'self' *.bttrack.com *.demdex.net *.vanguard.com:* *.vgcontent.info:* bat.bing.com bttrack.com cdn.cookielaw.org geolocation.onetrust.com privacyportal-de.onetrust.com vanguard.d2.sc.omtrdc.net *.boomtrain.com *.coveo.com *.eum-appdynamics.com *.fls.doubleclick.net *.kampyle.com *.litix.io *.medallia.com *.mypurecloud.com *.tt.omtrdc.net *.vanguard.com *.wistia.com *.wistia.net *.youtube.com api.company-target.com edge.adobedc.net fls.doubleclick.net googleads.g.doubleclick.net https://*.decibel.com https://*.decibelinsight.net https://api2.branch.io https://pixel.admedia.com/log pagead2.googlesyndication.com pnapi.invoca.net sv.vanguard.com track.securedvisit.com wss://*.decibelinsight.net wss://*.mypurecloud.com wss://*.mypurecloud.com:* wss://frontgate-us.factset.com/ws www.google.com; default-src 'self' *.vanguard.com:* *.vgcontent.info:* *.kampyle.com *.youtube.com; frame-src 'self' *.demdex.net vanguard.d2.sc.omtrdc.net 'unsafe-inline' *.doubleclick.net *.e-vanguard.com *.factsetdigitalsolutions.com *.fls.doubleclick.net *.kampyle.com *.mypurecloud.com *.omniture.com *.rfihub.com *.rfihub.net *.vanguard.com:* *.vgcontent.info:* *.wistia.com *.wistia.net *.youtube.com activitymap.adobe.com content.securedvisit.com fls.doubleclick.net https://*.decibelinsight.net insight.adsrvr.org wss://*.mypurecloud.com; img-src 'self' *.pdst.fm *.vanguard.com:* *.vgcontent.info:* ad.doubleclick.net adservice.google.com alb.reddit.com bat.bing.com ct.pinterest.com data: googleads.g.doubleclick.net googleadservices.com img.byspotify.com login.dotomi.com rtb.adgrx.com s.amazon-adsystem.com sp.analytics.yahoo.com vanguard.d2.sc.omtrdc.net www.google.com *.demdex.net *.eum-appdynamics.com *.fls.doubleclick.net *.kampyle.com *.linkedin.com *.rezync.com *.wistia.com *.wistia.net *.youtube.com action.dstillery.com action.media6degrees.com ads.stickyadstv.com analytics.twitter.com b.videoamp.com bh.contextweb.com dp-sync.dotomi.com fls.doubleclick.net https://bat.bing.com/bat.js https://pixel.admedia.com/pixel.gif https://www.google.com/ i.liadm.com i6.liadm.com idsync.rlcdn.com images.securedvisit.com insight.adsrvr.org login-ds.dotomi.com login.dotomi.com P.adsymptotic.com partners.tremorhub.com pixel.adsafeprotected.com products.gobankingrates.com publicis-42-adswizz.attribution.adswizz.com sjs.bizographics.com snap.licdn.com sv.vanguard.com sync.1rx.io t.co t.myvisualiq.net tr.outbrain.com track.securedvisit.com track.sv.rkdms.com us-east.ads.audio.thisisdax.com www.facebook.com https://trkn.us https://*.undertone.com; media-src 'self' *.wistia.com *.wistia.net *.youtube-nocookie.com *.youtube.com blob:; object-src 'self' *.vanguard.com:* *.vgcontent.info:*; script-src 'self' 'unsafe-eval' *.bttrack.com *.vanguard.com:* *.vgcontent.info:* api.ipify.org bat.bing.com bttrack.com connect.facebook.net googleads.g.doubleclick.net https://bat.bing.com/bat.js https://s.pinimg.com/ct/core.js s.amazon-adsystem.com vanguard.d2.sc.omtrdc.net www.google.com www.googleadservices.com www.googletagmanager.com 'unsafe-eval' 'unsafe-inline' *.boomtrain.com *.demdex.net *.dotomi.com *.doubleclick.net *.fls.doubleclick.net *.kampyle.com *.mypurecloud.com *.omniture.com *.rezync.com *.rfihub.com *.rfihub.net *.vanguard.com *.vgdynamic.info *.wistia.com *.wistia.net *.youtube.com activitymap.adobe.com api.securedvisit.com fls.doubleclick.net https://*.decibel.com https://*.decibelinsight.net https://app.link https://assets.adobedtm.com https://cdn.branch.io https://pixel.admedia.com/tracker.js https://tagmanager.google.com/ https://www.google.com/ https://www.googleadservices.com/ https://www.googletagmanager.com/ images.securedvisit.com live.rezync.com pnapi.invoca.net schema.milestoneinternet.com sitecatalyst.omniture.com track.securedvisit.com track.sv.rkdms.com wss://*.mypurecloud.com www.redditstatic.com https://trkn.us; style-src 'self' 'unsafe-inline' *.vanguard.com:* *.vgcontent.info:* *.kampyle.com *.mypurecloud.com *.wistia.com *.youtube.com content.securedvisit.com wss://*.mypurecloud.com;,
medium.com,ok,200,https://medium.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://medium.com,,,
g2.com,ok,403,https://www.g2.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
americanexpress.com,ok,200,https://www.americanexpress.com/,True,False,1,script-src,False,False,False,True,eval-failed,"Page.evaluate: Error: eval is disabled
    at monkeypatchedEval (https://www.aexp-static.com/cdaas/one/app/6.31.0-4c1d5b4e/app.js:1:112490)
    at UtilityScript.evaluate (<anonymous>:311:30)
    at Ut",frame-src,False,worker-src,False,report-uri https://homepage1uplifthydra.americanexpress.com/_/report/security/csp-violation; block-all-mixed-content; default-src 'nonce-92c9576d3d325872a30e92a5a72281f7' *.aexp.com wss://*.aexp.com 'self' wss://*.americanexpress.com *.americanexpress.com *.aexp-static.com nexus.ensighten.com *.bf.dynatrace.com omn.americanexpress.com assets.adobedtm.com aexp.demdex.net stage.sp100500b5.guided.ss-omtrdc.net sp100500b5.guided.ss-omtrdc.net service.maxymiser.net api.maxymiser.net https://addressvalidation.googleapis.com maps.googleapis.com maps.gstatic.com fonts.googleapis.com fonts.gstatic.com csi.gstatic.com ads.yahoo.com cdn.optimizely.com aeopdevvip.acxiom.com aeopprodvip.acxiom.com api.rlcdn.com/api/identity/idl zndhztugwqhlulqht-aexpfeedback.siteintercept.qualtrics.com siteintercept.qualtrics.com aexpfeedback.siteintercept.qualtrics.com aexpfeedback.com ca1.qualtrics.com yul1.qualtrics.com; script-src 'nonce-92c9576d3d325872a30e92a5a72281f7' 'nonce-aef0d1bf-d5d4-42ca-8aa0-5cc264dacd50' *.aexp.com c.evidon.com 'self' *.americanexpress.com *.aexp-static.com nexus.ensighten.com service.maxymiser.net api.maxymiser.net track.sv.rkdms.com api.securedvisit.com omn.americanexpress.com aexp.demdex.net assets.adobedtm.com s.ntv.io ct.contentsquare.net contentsquare.com app.contentsquare.com js-cdn.dynatrace.com staging.cdn-net.com www.cdn-net.com utt.impactcdn.com ojrq.net doubleclick.net googleads.g.doubleclick.net ad.doubleclick.net https://www.googletagmanager.com https://pagead2.googlesyndication.com https://doubleclick.net www.googleads.g.doubleclick.net https://ad.doubleclick.net/activity https://googleads.g.doubleclick.net www.google.com/recaptcha/ www.gstatic.com/recaptcha/ securepubads.g.doubleclick.net https://www.google.com/gmp/ https://www.google.com/ccm/ https://www.google.com/pagead/ https://www.googleadservices.com; img-src data: c.evidon.com 'self' blob: *.americanexpress.com *.aexp-static.com *.bf.dynatrace.com amex.sv.rkdms.com images.securedvisit.com stags.bluekai.com p.adsymptotic.com www.facebook.com aax-eu.amazon-adsystem.com aax-fe.amazon-adsystem.com private-orm-open-receipt-match.s3.amazonaws.com s.amazon-adsystem.com b92.yahoo.co.jp sp.analytics.yahoo.com alb.reddit.com https://ad.soicos.com https://lot.neatpowr.com pixel.sojern.com tag.yieldoptimizer.com dc.ads.linkedin.com px.ads.linkedin.com www.bizographics.com www.linkedin.com/px/ *.doublemax.net t.teads.tv track.adform.net jadserve.postrelease.com affleads.latamtracking.com pubads.g.doubleclick.net bat.bing.com/action/ prf.hn c.contentsquare.net r.contentsquare.net l.contentsquare.net wr-us.contentsquare.net pixel.quantserve.com insight.adsrvr.org track.securedvisit.com track.sv.rkdms.com ct.pinterest.com/v3/ rtb.adgrx.com tags.w55c.net ping.pdst.fm ib.adnxs.com/pixie pmldigital.go2cloud.org/aff_l pixel.efike.co/pixel.php px.sunmedia.tv/tr pixel.loganmedia.mobi/ traffic.kickadsit.com/ tags.srv.stackadapt.com a.tribalfusion.com px.adentifi.com secure.adnxs.com/ amplify.outbrain.com/ tr.outbrain.com/ dr.outbrain.com/ analytics.twitter.com t.co logs-01.loggly.com pixel.cdn.tagular.com https://tracking.audio.thisisdax.com https://asia.creativecdn.com www.google.com/ads/user-lists/ www.google.com/pagead/1p-user-list/ www.gstatic.com/recaptcha/ www.google.com/recaptcha/ ad.doubleclick.net ad-emea.doubleclick.net www.google.com/pagead/1p-conversion/ https://www.googleadservices.com/ https://googleads.g.doubleclick.net https://www.googletagmanager.com ad.au.doubleclick.net/activity https://pagead2.googlesyndication.com https://www.google.com https://ade.googlesyndication.com https://adservice.google.com https://ad.doubleclick.net/activity https://www.google.com/gmp/conversion https://www.google.com/ccm/collect https://www.google.ad https://www.google.cat https://www.googleadservices.com https://google.com https://ad.doubleclick.net https://fonts.gstatic.com https://elfingest.aexp.com; style-src *.aexp.com 'unsafe-inline' *.aexp-static.com *.americanexpress.com *.bf.dynatrace.com fonts.googleapis.com fonts.gstatic.com csi.gstatic.com content.securedvisit.com; connect-src 'self' *.aexp.com *.aexp-static.com c.evidon.com l.evidon.com optoutapi.evidon.com *.americanexpress.com assets.adobedtm.com aexp.demdex.net dpm.demdex.net *.bf.dynatrace.com *.sundaysky.com zndhztugwqhlulqht-aexpfeedback.siteintercept.qualtrics.com siteintercept.qualtrics.com aexpfeedback.siteintercept.qualtrics.com aexpfeedback.com ca1.qualtrics.com c.contentsquare.net r.contentsquare.net l.contentsquare.net wr-us.contentsquare.net q-aus1.contentsquare.net k-aus1.contentsquare.net aeopdevvip.acxiom.com aeopprodvip.acxiom.com track.securedvisit.com amex.sv.rkdms.com track.sv.rkdms.com https://featureassets.org https://prodregistryv2.org https://statsigapi.net https://pagead2.googlesyndication.com securepubads.g.doubleclick.net https://www.google.com/gmp/conversion https://www.google.com/ccm/collect https://googleads.g.doubleclick.net https://www.googleadservices.com https://ad.doubleclick.net https://google.com https://www.google.com; manifest-src 'self' *.aexp.com *.americanexpress.com *.aexp-static.com; worker-src 'self' *.aexp.com *.americanexpress.com *.aexp-static.com blob:; frame-ancestors 'none'; frame-src blob: aexp.demdex.net *.idfy.io *.idfy.no *.americanexpress.com service.maxymiser.net *.aexp-static.com staging.cdn-net.com www.cdn-net.com *.bf.dynatrace.com api.securedvisit.com https://8627703.fls.doubleclick.net https://189445.fls.doubleclick.net https://14859086.fls.doubleclick.net https://5059743.fls.doubleclick.net https://15058099.fls.doubleclick.net https://8538740.fls.doubleclick.net https://14245440.fls.doubleclick.net https://9145004.fls.doubleclick.net https://15014717.fls.doubleclick.net https://www.goole.com https://www.google.ad https://www.google.cat https://td.doubleclick.net https://www.googletagmanager.com; child-src blob:,,,
visa.com,ok,200,https://www.visa.com/en-us,True,False,1,,False,False,False,False,ok,,,True,,True,self,,,
news.ycombinator.com,ok,200,https://news.ycombinator.com/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,frame-src,False,script-src,False,default-src 'self'; script-src 'self' 'unsafe-inline' https://www.google.com/recaptcha/ https://www.gstatic.com/recaptcha/ https://cdnjs.cloudflare.com/; frame-src 'self' https://www.google.com/recaptcha/; style-src 'self' 'unsafe-inline'; img-src 'self' https://account.ycombinator.com; frame-ancestors 'self',,,
hashnode.com,ok,200,https://hashnode.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
mastercard.com,ok,403,https://www.mastercard.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
capterra.com,ok,403,https://www.capterra.com/?__cf_chl_rt_tk=EXmc7BfiNQ4bzBOq9gcxzH5Dvgff6pLr8jcuWhggJu8-1789245327-1.0.1.1-8wqvFkMuzFXvOwWnFwvKCzpY.1G2SVC39Uu7AcM0AKo,True,False,2,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,default-src 'none'; script-src 'nonce-g40w2RumBDrq1yel3r3RKJ' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',,default-src 'none'; script-src 'nonce-g40w2RumBDrq1yel3r3RKJ' 'unsafe-eval' https://challenges.cloudflare.com; script-src-attr 'none'; style-src 'unsafe-inline'; img-src 'self' https://challenges.cloudflare.com; connect-src 'self' https://challenges.cloudflare.com; frame-src 'self' https://challenges.cloudflare.com blob:; child-src 'self' https://challenges.cloudflare.com blob:; worker-src blob:; form-action http: https:; base-uri 'self',
paypal.com,ok,200,https://www.paypal.com/us/home,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,frame-src,False,script-src,False,default-src 'self' https://*.paypal.com https://*.paypalobjects.com 'unsafe-inline'; style-src 'self' https://*.paypal.com https://*.paypalobjects.com 'unsafe-inline'; script-src 'nonce-MzY3MjJlZWUtNjQ0OC00ZWJiLTgyZDQtOWQ1ODNjYTI1ZTQ4' 'self' 'unsafe-inline' https://*.paypal.com https://*.paypalobjects.com https://ad.doubleclick.net https://ade.googlesyndication.com https://adservice.google.com https://analytics.tiktok.com https://connect.facebook.net https://googleads.g.doubleclick.net https://googletagmanager.com https://pagead2.googlesyndication.com https://pypd.paypal-mktg.com https://snap.licdn.com https://tagmanager.google.com https://www.google.com https://www.googleadservices.com https://www.googletagmanager.com; img-src 'self' https: data: https://region1.analytics.google.com https://region1.google-analytics.com https://www.analytics.google.com https://www.google-analytics.com; object-src 'none'; font-src 'self' https://*.paypal.com https://*.paypalobjects.com; frame-src 'self' https://*.company-target.com https://*.paypal.com https://*.paypalobjects.com https://www.googletagmanager.com https://www.youtube-nocookie.com https://*.qualtrics.com; frame-ancestors 'self' https://*.paypal.com; connect-src 'self' 'unsafe-inline' https://*.adsrvr.org https://*.company-target.com https://*.demandbase.com https://*.paypal.com https://*.paypalobjects.com https://ad.doubleclick.net https://ads.tiktok.com https://adservice.google.com https://analytics.tiktok.com https://browser-intake-us5-datadoghq.com https://connect.facebook.net https://dc.ads.linkedin.com https://google.com https://googleads.g.doubleclick.net https://p.adsymptotic.com https://pagead2.googlesyndication.com https://prod.uidapi.com https://px.ads.linkedin.com/wa https://px4.ads.linkedin.com https://region1.analytics.google.com https://region1.google-analytics.com https://snap.licdn.com https://www.analytics.google.com https://www.google-analytics.com https://www.google.com https://www.googleadservices.com https://www.googletagmanager.com www.facebook.com www.google.com www.googletagmanager.com https://*.qualtrics.com; form-action 'self' https://*.paypal.com; base-uri 'self' https://*.paypal.com; upgrade-insecure-requests;; report-uri https://www.paypal.com/csplog/api/log/csp,,,
squareup.com,ok,200,https://squareup.com/us/en,False,True,0,,False,False,False,False,ok,,,True,,True,,child-src 'self' https://*.qualified.com; default-src 'self'; frame-src 'self' https://9628652.fls.doubleclick.net https://td.doubleclick.net https://js.driftt.com https://*.qualified.com https://a8447815042.cdn-pci.optimizely.com https://ct.pinterest.com https://tealium-f.squarecdn.com; worker-src 'self' blob:; connect-src 'self' https://assets.ctfassets.net https://api.broadway.squareup.com https://campaign-hub-production-f.squarecdn.com https://api.squareup.com/v1/cdp/batch https://api.squarestagingexternal.com/v1/cdp/batch https://api.squarestagingexternal.com https://api.squareup.com https://api.squareupstaging.com *.contentsquare.net https://capi.squareup.com https://browser-intake-datadoghq.com https://*.browser-intake-datadoghq.com https://stats.g.doubleclick.net https://facebook.com https://www.facebook.com https://googleads.g.doubleclick.net http://www.google-analytics.com https://www.google-analytics.com https://google.com https://www.google.com https://us-central1-sq-sgtm-prod.cloudfunctions.net https://www.googletagmanager.com http://images.ctfassets.net https://images.ctfassets.net http://424-iab-218.mktoresp.com https://424-iab-218.mktoresp.com https://xms2-marketo.beta.stage.sqprod.co https://424-iab-218.mktoutil.com https://cdn.cookielaw.org https://geolocation.onetrust.com https://privacyportal.onetrust.com https://logx.optimizely.com https://ct.pinterest.com https://conversions-config.reddit.com https://pixel-config.reddit.com https://www.redditstatic.com *.ingest.us.sentry.io *.6sc.co https://api.sprig.com https://squareupstaging.com https://visitor-scoring-new.marketlinc.com https://api.chilipiper.com https://squareinc-sandbox.chilipiper.com https://squareinc.chilipiper.com https://www.workwithsquare.com wss://*.qualified.com https://*.qualified.com https://pw-renderer-production-c.squarecdn.com localhost:*; font-src 'self' https://cash-f.squarecdn.com https://square-fonts-production-f.squarecdn.com; img-src 'self' data: blob: https://ib.adnxs.com https://assets.ctfassets.net https://cdn.blisspointmedia.com https://campaign-hub-production-f.squarecdn.com *.contentsquare.net https://ad.doubleclick.net https://facebook.com https://www.facebook.com https://google.com https://www.google.com https://adservice.google.com https://googleads.g.doubleclick.net http://www.google-analytics.com https://www.google-analytics.com https://*.g.doubleclick.net https://www.googletagmanager.com http://images.ctfassets.net https://images.ctfassets.net https://px.ads.linkedin.com https://cdn.cookielaw.org https://pixel.pointmediatracker.com https://alb.reddit.com *.6sc.co https://api.squareup.com https://api.squareupstaging.com https://insight.adsrvr.org https://match.adsrvr.org https://*.qualified.com https://pw-renderer-production-c.squarecdn.com; manifest-src 'self' https://pw-renderer-production-c.squarecdn.com; media-src 'self' mediastream: https://assets.ctfassets.net https://js.driftt.com http://videos.ctfassets.net https://videos.ctfassets.net https://*.qualified.com; script-src 'self' *.contentsquare.net https://www.datadoghq-browser-agent.com https://js.driftt.com https://*.qualified.com https://connect.facebook.net https://www.googleadservices.com https://googleads.g.doubleclick.net http://www.google-analytics.com https://www.google-analytics.com https://www.googletagmanager.com https://campaign-hub-production-f.squarecdn.com https://lift-ai-js.marketlinc.com https://martech-development-c.squarecdn.com https://martech-production-c.squarecdn.com https://martech-staging-c.squarecdn.com http://munchkin.marketo.net https://munchkin.marketo.net https://cdn.cookielaw.org https://a8447815042.cdn-pci.optimizely.com https://s.pinimg.com https://ct.pinterest.com https://pw-renderer-production-c.squarecdn.com https://pw-renderer-staging-c.squarecdn.com https://pwt-production-c.squarecdn.com https://pwt-staging-c.squarecdn.com https://sales-bridge-production-c.squarecdn.com https://sales-bridge-staging-c.squarecdn.com https://squareinc-sandbox.chilipiper.com https://squareinc.chilipiper.com https://www.workwithsquare.com https://www.redditstatic.com *.6sc.co https://cdn.sprig.com https://xms-production-f.squarecdn.com https://www.youtube.com https://pw-renderer-production-c.squarecdn.com 'nonce-UU/r/EKo9BfJZHnyZNJ+ng=='; style-src 'self' https://square-fonts-production-f.squarecdn.com https://sales-bridge-production-c.squarecdn.com https://sales-bridge-staging-c.squarecdn.com 'unsafe-inline' https://*.qualified.com https://pw-renderer-production-c.squarecdn.com; frame-ancestors 'self' https://app.contentful.com; report-uri https://browser-intake-datadoghq.com/api/v2/logs?dd-api-key=pubd9af00759e65a48ba7ee3ff1dfa4260b&dd-evp-origin=content-security-policy&ddsource=csp-report; report-to browser-intake-datadoghq,,
intercom.com,ok,200,https://www.intercom.com/,True,False,1,script-src,True,True,False,False,ok,,child-src,False,worker-src,False,default-src 'self' *.amazonaws.com *.cloudfront.net; frame-ancestors 'self' *.intercom.com fin.ai *.fin.ai https://app.contentful.com https://*.sanity.studio https://www.sanity.io; child-src 'self' http://intercom.test *.intercom.io *.intercom.com *.intercomcdn.com *.intercom-reporting.com intercom-sheets.com *.intercom-sheets.com *.doubleclick.net *.fls.doubleclick.net *.marketo.com *.contentful.com *.google.com www.google.com *.googletagmanager.com *.facebook.com *.googlesyndication.com *.youtube.com www.youtube-nocookie.com *.wistia.com *.wistia.net *.hotjar.com *.hotjar.io *.quora.com *.adsrvr.org *.chilipiper.com *.getreprise.com *.stackadapt.com *.o11.tech *.luma.com luma.com *.amazonaws.com *.cloudfront.net connect.facebook.net js.stripe.com vercel.live *.awswaf.com; connect-src 'self' http://intercom.test *.intercom.io wss://*.intercom.io *.intercom.com *.intercomcdn.com *.intercomassets.com *.intercomusercontent.com *.intercom-messenger.com wss://*.intercom-messenger.com fin.ai *.fin.ai boards-api.greenhouse.io *.marketo.com *.marketo.net *.mktoutil.com *.mktoresp.com *.sentry.io *.facebook.com *.contentful.com cdn.sanity.io *.api.sanity.io *.datadoghq.com *.browser-intake-datadoghq.com browser-intake-datadoghq.com *.googletagmanager.com *.google-analytics.com *.analytics.google.com *.google.com www.google.com *.googleadservices.com *.doubleclick.net *.g.doubleclick.net googleads.g.doubleclick.net *.googlesyndication.com *.linkedin.com *.ads.linkedin.com *.linkedin.oribi.io snap.licdn.com *.eppo.cloud *.onetrust.com *.bing.com *.bing.net *.reddit.com *.redditstatic.com *.adnxs.com *.hotjar.com:* *.hotjar.io:* wss://*.hotjar.com wss://*.hotjar.io *.akamaihd.net *.wistia.com *.wistia.net *.pingdom.net *.6sc.co *.6sense.com *.chilipiper.com *.getreprise.com *.jsdelivr.net *.litix.io *.stackadapt.com *.adsrvr.org *.influ2.com *.lu.ma *.claydar.com *.amazonaws.com *.cloudfront.net cdn.cookielaw.org connect.facebook.net *.gdn.smartling.com unpkg.com vercel.live vitals.vercel-insights.com *.awswaf.com; font-src 'self' data: https: *.amazonaws.com *.cloudfront.net; img-src 'self' data: blob: https: *.facebook.com *.ads.linkedin.com *.adsrvr.org *.amazonaws.com *.cloudfront.net; media-src 'self' data: blob: https: *.amazonaws.com *.cloudfront.net; object-src 'none'; script-src 'self' 'unsafe-inline' 'unsafe-eval' 'wasm-unsafe-eval' *.intercom.io *.intercom.com fin.ai *.fin.ai *.intercomcdn.com *.intercomassets.com *.googleapis.com *.marketo.com *.marketo.net *.sentry-cdn.com *.sentry.io *.facebook.com *.doubleclick.net *.g.doubleclick.net googleads.g.doubleclick.net *.datadoghq.com *.google.com www.google.com *.google-analytics.com *.googleadservices.com *.googletagmanager.com *.googlesyndication.com *.linkedin.com snap.licdn.com *.adsymptotic.com *.bizographics.com *.contentful.com *.onetrust.com *.bing.com *.twitter.com *.wistia.com *.wistia.net *.stripe.com *.hotjar.com *.hotjar.io *.adnxs.com *.chilipiper.com *.getreprise.com *.getsmartling.com *.litix.io *.influ2.com a.usbrowserspeed.com *.6sc.co *.adsrvr.org *.redditstatic.com *.stackadapt.com tags.srv.stackadapt.com *.claydar.com *.o11.tech *.dpmsrv.com *.lu.ma *.amazonaws.com *.cloudfront.net cdn.cookielaw.org connect.facebook.net *.gdn.smartling.com unpkg.com vercel.live www.datadoghq-browser-agent.com *.awswaf.com; style-src 'self' 'unsafe-inline' *.intercom.com fin.ai *.fin.ai www.intercomstatus.com www.finstatus.com *.marketo.com *.intercomassets.com *.bootstrapcdn.com *.getsmartling.com *.googleapis.com *.gstatic.com *.googletagmanager.com *.fontawesome.com *.typekit.net *.chilipiper.com *.stackadapt.com tags.srv.stackadapt.com *.influ2.com *.lu.ma *.amazonaws.com *.cloudfront.net vercel.live *.awswaf.com; worker-src data: blob:; base-uri 'self'; report-uri https://o2129.ingest.us.sentry.io/api/4511115744247808/security/?sentry_key=451fb2554096d7242793a58e77ef50c2; upgrade-insecure-requests,,,
intuit.com,ok,429,https://www.intuit.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' *.intuit.com,,,
reddit.com,ok,200,https://www.reddit.com/,True,False,1,script-src,False,False,False,True,eval-failed,"Page.evaluate: Execution context was destroyed, most likely because of a navigation",default-src,False,script-src,False,default-src 'none'; script-src 'nonce-3b554a6a-df8d-4129-9cbc-b44fe89be673'; style-src 'unsafe-inline'; img-src https://www.redditstatic.com; form-action 'self';,,,
quickbooks.intuit.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_HTTP2_PROTOCOL_ERROR at https://quickbooks.intuit.com/
lobste.rs,ok,200,https://lobste.rs/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,default-src,False,script-src,False,default-src 'none'; img-src 'self' data:; script-src 'self' 'inline-speculation-rules'; style-src 'self' 'unsafe-inline',,,
trustradius.com,ok,200,https://www.trustradius.com/,True,False,1,script-src,False,False,True,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,frame-src,False,child-src,False,default-src 'self' *.trustradius.com trustradius.com; script-src 'self' 'nonce-OuhTU8fjyKE/hgLcfhQMwg==' 'strict-dynamic' *.trustradius.com trustradius.com cdn.cookielaw.org https://www.google-analytics.com https://www.googletagmanager.com www.youtube.com *.marketo.net https://player.vimeo.com *.aptrinsic.com https://ajax.cloudflare.com *.thatsnoble.com; child-src 'self' *.trustradius.com trustradius.com; style-src 'self' 'unsafe-inline' *.trustradius.com trustradius.com *.aptrinsic.com fonts.googleapis.com; font-src 'self' data: *.trustradius.com trustradius.com fonts.gstatic.com; connect-src 'self' *.trustradius.com trustradius.com https://vimeo.com https://cdn.growthbook.io https://cdn.linkedin.oribi.io https://cdn.cookielaw.org https://www.google-analytics.com https://analytics.google.com 827-foi-687.mktoresp.com *.aptrinsic.com privacyportal.onetrust.com *.doubleclick.net https://region1.analytics.google.com https://stats.g.doubleclick.net https://cdn.segment.com; img-src 'self' data: *.trustradius.com trustradius.com *.ytimg.com https://www.google-analytics.com dudodiprj2sv7.cloudfront.net *.youtube.com *.vimeocdn.com *.aptrinsic.com storage.googleapis.com *.screenspace.io https://www.googletagmanager.com cdn.cookielaw.org https://www.google.ca https://www.google.com.au; object-src 'self' data:; frame-src 'self' www.googletagmanager.com *.doubleclick.net go.trustradius.com www.youtube.com player.vimeo.com *.screenspace.io *.thatsnoble.com; frame-ancestors 'self' *.trustradius.com http://hginsights.lookbookhq.com/ https://hginsights.lookbookhq.com/ http://hginsights.pathfactory.com https://hginsights.pathfactory.com http://explore.hginsights.com https://explore.hginsights.com; report-uri /cspreport;,,,
drift.com,ok,200,https://www.salesloft.com/platform/chat-agents,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,connect-src 'self' *.vidyard.com *.leandata.com https://adservice.google.com *.1mind.com *.userled.io *.userledclient.io global.ketchcdn.com *.calibermind.com *.ketchcdn.com *.ketchjs.com *.google.com *.g2crowd.com *.linkedin.com *.chilipiper.com cmstesting.salesloft.com https://munchkin.marketo.net https://geolocation.onetrust.com/cookieconsentpub/v1/geo/location cdn.contentstack.io api.contentstack.io *.contentstack.io *.hotjar.com *.sequel.io *.salesloft.com *.adnxs.com unpkg.com *.hotjar.com *.hotjar.io *.6sc.co *.6sense.com *.marketlinc.com *.nr-data.net/ *.analytics.google.com *.marketo.com *.mktoresp.com *.doubleclick.net *.google-analytics.com/ *.googletagmanager.com/ *.pantheonsite.io/ *.cookielaw.org/ *.wistia.com *.wistia.net embedwistia-a.akamaihd.net *.litix.io *.netdna-ssl.com https://api.company-target.com/api/v2/ip.json https://api.brightfunnel.com/v1/sd https://api-iam.intercom.io/messenger/web/ping wss://nexus-websocket-a.intercom.io/ https://ka-p.fontawesome.com/releases/v5.15.4/css/pro-v4-shims.min.css https://ka-p.fontawesome.com/releases/v5.15.4/css/pro.min.css https://ka-p.fontawesome.com/releases/v5.15.4/css/pro-v4-font-face.min.css https://analytics.google.com/g/collect https://cdn.linkedin.oribi.io/partner/5254305/domain/salesloft.com/token wss://wsp13.hotjar.com/api/v2/client/ws *.google.com *.googleoptimize.com *.hotjar.com *.introvoke.com *.mktoweb.com *.benchmarkseverywhere.com https://saasbenchmarks.ai/ https://live-salesloft-v2.pantheonsite.io/ https://test-salesloft-v2.pantheonsite.io/ https://images.contentstack.io https://slft-cons-preproduction.contentstackapps.com *.driftt.com *.drift.com wss://ws.hotjar.com/api/v2/client/ws; font-src 'self' data: https://fonts.gstatic.com *.netdna-ssl.com https://js.intercomcdn.com/fonts/ *.fontawesome.com *.wistia.com *.bootstrapcdn.com; frame-src 'self' *.leandata.com *.1mind.com *.doubleclick.net *.sequel.io *.vidyard.com *.youtube.com *.chilipiper.com *.salesloft.com *.clari.com *.wistia.com *.wistia.net embedwistia-a.akamaihd.net https://staticxx.facebook.com/ http://www2.salesloft.com *.greenhouse.io/ *.megaphone.fm *.google.com/ *.contentstack.io *.contentstack.com *.spotify.com *.twitter.com *.facebook.com *.driftt.com *.drift.com https://live-salesloft-v2.pantheonsite.io/ https://images.contentstack.io *.googletagmanager.com; img-src 'self' https: data: blob: *.netdna-ssl.com https://ssl.gstatic.com/ *.vidyard.com; manifest-src 'self' blob:; media-src 'self' blob: *.driftt.com *.wistia.com https://assets.contentstack.io; object-src 'none'; style-src 'self' 'unsafe-inline' https://fonts.googleapis.com https://www.google.com *.marketo.com *.netdna-ssl.com https://tagmanager.google.com/ https://fonts.googleapis.com/ *.salesloft.com *.bootstrapcdn.com *.google.com https://live-salesloft-v2.pantheonsite.io/ https://images.contentstack.io/; worker-src blob: data: *.netdna-ssl.com *.contentstackapps.com localhost:3000 salesloft.com cmstesting.salesloft.com *.salesloft.com; base-uri 'none'; frame-ancestors 'self' *.contentstack.com; default-src 'none'; script-src https: 'unsafe-eval' 'unsafe-inline' http://pages.salesloft.com http://pages.clari.com http://localhost:3000  https://geolocation.onetrust.com/cookieconsentpub/v1/geo/location https://tagmanager.google.com/ 'self';,,,
softwareadvice.com,ok,200,https://www.softwareadvice.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
hubspot.com,ok,200,https://www.hubspot.com/homepg-b,True,True,1,script-src,True,False,True,False,ok,,,True,script-src,False,script-src 'unsafe-inline' 'unsafe-eval' 'self' 1003891.track.convertexperiments.com app.hubspot.com cdn-3.convertexperiments.com cdn-4.convertexperiments.com *.metrics.convertexperiments.com *.signals.convertexperiments.com logs.convertexperiments.com *.convertexperiments.com cdn.pdst.fm connect.facebook.net js.hs-analytics.net js.hs-banner.com js.hsforms.net js.hsleadflows.net js.hubspotfeedback.com js.usemessages.com organizer.bizzabo.com play.vidyard.com script.hotjar.com snap.licdn.com static.hotjar.com static.hsappstatic.net www.google-analytics.com www.googletagmanager.com www.recaptcha.net code.highcharts.com www.youtube.com js.hubspot.com www.dropbox.com widget.altrulabs.com www.google.com maps.googleapis.com wt-assets.hubteam.com cdn2.hubspot.net www.redditstatic.com cdn.veritonic.com gosniply.com d.impactradius-event.com js.hubspot.com 50339659.hs-sites.com analytics.tiktok.com api.s10h.io sgtm-amer.hubspot.com js.hsadspixel.net cdn.intellimize.co static.cloudflareinsights.com ob.greencolumnart.com tags.pw.adn.cloud cdn.jsdelivr.net js.storylane.io 53.fs1.hubspotusercontent-na1.net www.gstatic.com 'strict-dynamic' 'nonce-3+Aj1T6vJoT7TTqc+BZvFA=='; report-uri https://send.hsbrowserreports.com/csp/report; upgrade-insecure-requests,script-src 'unsafe-inline' 'unsafe-eval' 'self' 1003891.track.convertexperiments.com app.hubspot.com cdn-3.convertexperiments.com cdn-4.convertexperiments.com *.metrics.convertexperiments.com *.signals.convertexperiments.com logs.convertexperiments.com *.convertexperiments.com cdn.pdst.fm connect.facebook.net js.hs-analytics.net js.hs-banner.com js.hsforms.net js.hsleadflows.net js.hubspotfeedback.com js.usemessages.com organizer.bizzabo.com play.vidyard.com script.hotjar.com snap.licdn.com static.hotjar.com static.hsappstatic.net www.google-analytics.com www.googletagmanager.com www.recaptcha.net code.highcharts.com www.youtube.com js.hubspot.com www.dropbox.com widget.altrulabs.com www.google.com maps.googleapis.com wt-assets.hubteam.com cdn2.hubspot.net www.redditstatic.com cdn.veritonic.com gosniply.com d.impactradius-event.com js.hubspot.com 50339659.hs-sites.com analytics.tiktok.com api.s10h.io sgtm-amer.hubspot.com js.hsadspixel.net cdn.intellimize.co static.cloudflareinsights.com ob.greencolumnart.com tags.pw.adn.cloud cdn.jsdelivr.net js.storylane.io 'strict-dynamic' 'nonce-3+Aj1T6vJoT7TTqc+BZvFA=='; report-uri https://send.hsbrowserreports.com/csp/report,,
notion.so,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_CONNECTION_CLOSED at https://notion.so/
monday.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: net::ERR_CONNECTION_CLOSED at https://monday.com/
developer.mozilla.org,ok,200,https://developer.mozilla.org/en-US/,True,False,1,script-src,False,True,False,False,ok,,frame-src,False,worker-src,False,default-src 'self'; script-src 'report-sample' 'self' 'wasm-unsafe-eval' assets.codepen.io production-assets.codepen.io https://js.stripe.com transcend-cdn.com 'sha256-XNBp89FG76amD8BqrJzyflxOF9PaWPqPqvJfKZPCv7M=' 'sha256-YCNoU9DNiinACbd8n6UPyB/8vj0kXvhkOni9/06SuYw=' 'sha256-PZjP7OR6mBEtnvXIZfCZ5PuOlxoDF1LDZL8aj8c42rw='; script-src-elem 'report-sample' 'self' 'wasm-unsafe-eval' assets.codepen.io production-assets.codepen.io https://js.stripe.com transcend-cdn.com 'sha256-XNBp89FG76amD8BqrJzyflxOF9PaWPqPqvJfKZPCv7M=' 'sha256-YCNoU9DNiinACbd8n6UPyB/8vj0kXvhkOni9/06SuYw=' 'sha256-PZjP7OR6mBEtnvXIZfCZ5PuOlxoDF1LDZL8aj8c42rw='; style-src 'report-sample' 'self' 'unsafe-inline' transcend-cdn.com; object-src 'none'; base-uri 'self'; connect-src 'self' developer.allizom.org bcd.developer.allizom.org bcd.developer.mozilla.org updates.developer.allizom.org updates.developer.mozilla.org https://incoming.telemetry.mozilla.org https://observatory-api.mdn.allizom.net https://observatory-api.mdn.mozilla.net telemetry.transcend.io telemetry.us.transcend.io transcend-cdn.com https://api.github.com/search/issues https://api.stripe.com; font-src 'self'; frame-src 'self' mdn.github.io *.mdnplay.dev *.mdnyalp.dev *.play.test.mdn.allizom.net https://v2.scrimba.com https://scrimba.com jsfiddle.net www.youtube-nocookie.com codepen.io survey.alchemer.com https://js.stripe.com; img-src 'self' data: *.githubusercontent.com *.gravatar.com mozillausercontent.com firefoxusercontent.com profile.stage.mozaws.net profile.accounts.firefox.com developer.mozilla.org mdn.dev wikipedia.org upload.wikimedia.org https://mdn.github.io/shared-assets/ https://mdn.dev/; manifest-src 'self'; media-src 'self' archive.org videos.cdn.mozilla.net https://mdn.github.io/shared-assets/; child-src 'self'; worker-src 'self';,,,
zoom.us,ok,200,https://www.zoom.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
cbinsights.com,ok,200,https://www.cbinsights.com/content/home,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
slack.com,ok,200,https://slack.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
techcrunch.com,ok,200,https://techcrunch.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,True,worker-src,False,default-src 'self' *.techcrunch.com; frame-ancestors 'self'; frame-src 'self' https: data:; style-src 'self' 'unsafe-inline' *; img-src 'self' * data:; connect-src 'self' https: data:; object-src 'none'; script-src 'self' 'unsafe-inline' 'unsafe-eval' * blob:; worker-src 'self' blob:; media-src 'self' * data: blob:; font-src 'self' * data:; upgrade-insecure-requests; block-all-mixed-content; sandbox allow-forms allow-same-origin allow-scripts allow-popups allow-popups-to-escape-sandbox;,,,
developers.google.com,ok,200,https://developers.google.com/,True,False,1,script-src,True,False,True,False,ok,,,True,script-src,False,base-uri 'self'; object-src 'none'; script-src 'strict-dynamic' 'unsafe-inline' https: http: 'nonce-PqARQZsaewxGds8UeAPqGoOflogrEx' 'unsafe-eval'; frame-ancestors 'self' https://codeassist.google.com https://code-assist-free-tier.corp.google.com; report-uri https://csp.withgoogle.com/csp/devsite/v2,,,
theverge.com,ok,200,https://www.theverge.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors https://platform.theverge.com https://*.theverge.com https://platform.theverge.com https://*.theverge.com 'self',,,
getapp.com,ok,200,https://www.getapp.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
netsuite.com,ok,403,https://netsuite.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
developer.chrome.com,ok,200,https://developer.chrome.com/,True,False,1,script-src,True,False,True,False,ok,,,True,script-src,False,base-uri 'self'; object-src 'none'; script-src 'strict-dynamic' 'unsafe-inline' https: http: 'nonce-4p+lcHSVGZF/3kkb9vg3uAmPXJj1Qn' 'unsafe-eval'; frame-ancestors 'self' https://developers.google.com/_d/analytics-iframe; report-uri https://csp.withgoogle.com/csp/devsite/v2,,,
clickup.com,ok,200,https://clickup.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.clickup.com,,,
trello.com,ok,200,https://trello.com/,False,True,0,,False,False,False,False,ok,,,True,,True,,base-uri 'self'; default-src 'self' *.atlassian.com *.intercomcdn.com *.orangelogic.com *.6sc.co *.6sense.com; script-src 'self' *.gstatic.com *.cookielaw.org *.public.atl-paas.net *.prod.atl-paas.net *.googletagmanager.com *.marketo.net *.atlassian.com utt.impactcdn.com *.google.com *.doubleclick.com *.googleadservices.com *.livechatinc.com *.bing.com *.quora.com *.yimg.jp *.clicktale.net *.linkedin.com *.twitter.com *.licdn.com *.demandbase.com *.doubleclick.net *.facebook.net *.redditstatic.com *.clearbitscripts.com *.clarity.ms *.vimeo.com *.google-analytics.com facebook.com *.facebook.com impactcdn.com *.impactcdn.com clearbitjs.com *.clearbitjs.com yahoo.co.jp *.yahoo.co.jp *.recaptcha.net www.recaptcha.net *.googlerecaptcha.cn *.ads-twitter.com *.intercom.io *.intercomcdn.com *.jsdelivr.net *.6sc.co *.6sense.com *.techtarget.com *.capterra.com otBannerSdk.js 'unsafe-eval' 'unsafe-inline'; style-src 'self' *.public.atl-paas.net *.prod.atl-paas.net fonts.googleapis.com *.googletagmanager.com *.cookielaw.org 'unsafe-inline'; img-src 'self' blob: data: atlassian.com *.atlassian.com *.cookielaw.org *.gravatar.com *.wp.com fd-assets.prod.atl-paas.net pixel.pointmediatracker.com *.frontend.public.atl-paas.net *.prod.public.atl-paas.net cnv.event.prod.bidr.io *.doubleclick.net *.clicktale.net *.bing.com rlcdn.com reddit.com quora.com *.rlcdn.com *.reddit.com *.quora.com *.ctfassets.net  *.linkedin.com *.google.com *.google.com.au *.company-target.com *.facebook.com *.google-analytics.com *.twitter.com t.co *.intercomcdn.com *.intercomassets.com *.orangelogic.com *.googletagmanager.com img.logo.dev *.atlassian.net; font-src 'self' *.ctfassets.net *.intercomcdn.com *.gstatic.com *.atl-paas.net; frame-ancestors 'none'; form-action 'self'; report-uri https://web-security-reports.services.atlassian.com/csp-report/trello-bifrost; report-to csp-default-endpoint; connect-src 'self' ws: wss: atlassian.com *.atlassian.com www.atlassian.com *.cookielaw.org *.onetrust.com *.public.atl-paas.net *.prod.atl-paas.net *.mktoresp.com *.ingest.sentry.io *.workato.com atlassian.sjv.io statsigapi.net *.statsigapi.net *.contentful.com atlassian.net *.clicktale.net *.contentsquare.net *.bing.com google-analytics.com company-target.com linkedin.com *.google-analytics.com *.company-target.com *.linkedin.com *.doubleclick.net *.reddit.com *.redditstatic.com *.google.com *.demandbase.com *.clarity.ms *.clearbit.com *.intercom.io *.algolianet.com *.algolia.net *.algolia.io *.recaptcha.net www.recaptcha.net *.googlerecaptcha.cn https://unpkg.com/@rive-app/ *.facebook.com *.orangelogic.com *.adnxs.com *.6sc.co *.6sense.com apis.auxia.io *.atlassian.net /gateway/api/ais/available-products /gateway/api/cookie-integrator/api/onetrust/jwt; media-src 'self' *.ctfassets.net *.atlassian.com *.orangelogic.com; worker-src 'self' blob:; frame-src 'self' *.youtube.com *.google.com *.doubleclick.net *.recaptcha.net www.recaptcha.net *.googlerecaptcha.cn *.atl-paas.net *.company-target.com *.googletagmanager.com *.atlassian.net; sandbox allow-same-origin allow-scripts allow-forms allow-popups allow-modals,,
asana.com,ok,200,https://asana.com/,True,False,1,script-src,True,False,False,False,ok,,,True,worker-src,False,worker-src blob:; frame-ancestors 'self' https://www.surveymonkey.com https://google.com https://app.asana.com https://prod-eu1.app.asana.com https://prod-au1.app.asana.com https://prod-jp1.app.asana.com https://blog.asana.com https://academy.asana.com https://app.optimizely.com/ https://app.contentful.com; report-uri https://app.asana.com/-/csp_report; script-src 'self' 'unsafe-eval' 'unsafe-inline' https://app.spara.co https://*.spara.co https://*.vector.co https://www.google.com/recaptcha/ https://www.gstatic.com/recaptcha/ https://ajax.aspnetcdn.com https://bat.bing.com https://sjs.bizographics.com https://ct.capterra.com https://googleads.g.doubleclick.net https://connect.facebook.net https://tracking.g2crowd.com https://www.google-analytics.com https://apis.google.com https://www.googleadservices.com https://*.googleapis.com https://tpc.googlesyndication.com https://www.googletagmanager.com https://ssl.gstatic.com https://cdn.jotfor.ms https://form.jotform.us https://snap.licdn.com https://px.ads.linkedin.com https://www.linkedin.com https://luna1.co https://js.recurly.com https://fast.wistia.com https://fast.wistia.net https://www.youtube.com https://s.ytimg.com https://*.marketo.com https://*.marketo.net https://cdnjs.cloudflare.com https://api.ipify.org https://cdn.pdst.fm https://*.vimeocdn.com https://resources.asana.com https://w58858w0sjxx.statuspage.io https://cdn.cookielaw.org https://geolocation.onetrust.com https://*.logs.datadoghq.com https://www.datadoghq-browser-agent.com https://tagmanager.google.com/debug https://t.contentsquare.net contentsquare.com app.contentsquare.com https://cdn.jsdelivr.net/npm/@sheerid/jslib@1/ https://v2.listenloop.com https://boards.greenhouse.io/embed/job_board/js https://job-boards.greenhouse.io https://www.redditstatic.com/ads/pixel.js https://yjtag.jp/tag.js https://s.yjtag.jp/tag.js https://s.yimg.jp/ https://yjtag.yahoo.co.jp/tag https://analytics.tiktok.com/i18n/pixel/ https://s.pinimg.com/ct/ https://b92.yahoo.co.jp/rt/ https://t-antenna.asana.com/ https://scripts.postie.com/wbgboxjj/lp.1.js https://b91.yahoo.co.jp/pagead/ https://b98.yahoo.co.jp/ https://accounts.google.com/gsi/client  https://js.adstk.io/convpixel.js https://a.quora.com/qevents.js https://d34r8q7sht0t9k.cloudfront.net/tag.js https://collector-39548.us.tvsquared.com/tv2track.js https://*.qualified.com https://static.xingcdn.com/xingtrk/index.js https://ct.pinterest.com/static/ct/token_create.js https://*.6sc.co https://*.6sense.com https://js.zi-scripts.com/ https://*.mountain.com/ https://c0.adalyser.com/adalyser.js https://dyv6f9ner1ir9.cloudfront.net/assets/js/nloader.js https://pagead2.googlesyndication.com https://c.amazon-adsystem.com/aat/amzn.js https://*.optimizely.com https://optimizely.s3.amazonaws.com https://tr.capterra.com https://pixel.byspotify.com/ping.min.js https://bzrcdn.openai.com/sdk/oaiq.min.js https://capi-automation.s3.us-east-2.amazonaws.com/public/client_js/capiParamBuilder/clientParamBuilder.bundle.js https://cdp-cdn.asana.com https://tag.sites-analytics.com https://log.sites-analytics.com,,,
sage.com,ok,200,https://www.sage.com/en-us/,True,False,1,,False,False,False,False,ok,,frame-src,True,,True,frame-ancestors 'self' https://sage.pathfactory.com https://explore.sage.com https://sage365.sharepoint.com https://a26973811017.cdn.optimizely.com https://a26973811017.cdn-pci.optimizely.com; frame-src 'self' * https://csxd.contentsquare.net/ https://a26973811017.cdn.optimizely.com https://a26973811017.cdn-pci.optimizely.com https://www.google.com/recaptcha/ https://recaptcha.google.com/recaptcha/ https://nebula-cdn.kampyle.com https://resources.digital-cloud.medallia.eu;,,,
wired.com,ok,200,https://www.wired.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'none',,,
cloud.google.com,ok,200,https://cloud.google.com/,True,False,3,script-src,True,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,,True,worker-src,False,"script-src 'report-sample' 'nonce-gXoksV3jUvFTgzAqLSGy-g' 'unsafe-inline';object-src 'none';base-uri 'self';report-uri /_/GoogleCloudUxWebAppCgcUi/cspreport;worker-src 'self' blob:, script-src 'unsafe-inline' 'unsafe-eval' blob: data: 'self' https://apis.google.com https://ssl.gstatic.com https://www.google.com https://www.googletagmanager.com https://www.gstatic.com https://www.google-analytics.com https://www.google.com/tools/feedback/ https://www.gstatic.com/feedback/js/ https://www.gstatic.com/inproduct_help/ https://www.gstatic.com/support/content/ https://www.gstatic.com/uservoice/feedback/client/web/live/ https://www.gstatic.com/uservoice/surveys/resources/prod/js/survey/ https://support.google.com/inapp/ https://maps.googleapis.com https://googleads.g.doubleclick.net https://s.ytimg.com https://ssl.google-analytics.com https://www.googleadservices.com/pagead/ https://www.youtube.com https://youtube.com https://youtube.googleapis.com https://www.googleapis.com/appsmarket/v2/installedApps/;report-uri /_/GoogleCloudUxWebAppCgcUi/cspreport/allowlist, require-trusted-types-for 'script';report-uri /_/GoogleCloudUxWebAppCgcUi/cspreport",,,
bill.com,ok,200,https://www.bill.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
engadget.com,ok,200,https://www.engadget.com/,True,False,1,,False,False,False,False,ok,,,True,,True,,,block-all-mixed-content,
arstechnica.com,ok,200,https://arstechnica.com/,True,False,1,script-src,True,False,False,False,ok,,child-src,True,child-src,True,default-src https: data: 'unsafe-inline' 'unsafe-eval'; child-src https: data: blob:; connect-src https: data: blob:; font-src https: data:; img-src https: data: blob:; media-src blob: data: https:; object-src https:; script-src https: data: blob: 'unsafe-inline' 'unsafe-eval'; style-src https: 'unsafe-inline'; block-all-mixed-content; upgrade-insecure-requests,,,
web.dev,ok,200,https://web.dev/,True,False,1,script-src,True,False,True,False,ok,,,True,script-src,False,base-uri 'self'; object-src 'none'; script-src 'strict-dynamic' 'unsafe-inline' https: http: 'nonce-nolzxoex2RGyeS+e2AMcVpZMWA6NsC' 'unsafe-eval'; frame-ancestors 'self' https://developers.google.com/_d/analytics-iframe; report-uri https://csp.withgoogle.com/csp/devsite/v2,,,
smartsheet.com,ok,200,https://www.smartsheet.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
ramp.com,ok,200,https://ramp.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests; frame-ancestors 'self' https://app.ramp.com; report-uri https://ramp.report-uri.com/r/d/csp/enforce,,,
brex.com,ok,200,https://www.brex.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://brex.sanity.studio http://localhost:3333 https://www.sanity.io,,,
airtable.com,ok,200,https://www.airtable.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
gusto.com,ok,200,https://gusto.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.qualified.com,,,
docs.aws.amazon.com,ok,200,https://docs.aws.amazon.com/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,,True,script-src,False,upgrade-insecure-requests;      script-src 'self' 'unsafe-inline' blob:        *.awsstatic.com        *.cdn.uis.awsstatic.com        *.cdn.console.awsstatic.com        d2c.aws.amazon.com        a0.awsstatic.com        *.feedback.console.aws.dev        *.shortbread.aws.dev        *.awswaf.com        *.contentsquare.net        app.contentsquare.com;      object-src 'none';,,,
learn.microsoft.com,ok,200,https://learn.microsoft.com/en-us/,True,False,1,script-src,True,False,False,False,ok,,default-src,True,worker-src,False,default-src *;script-src 'self' 'unsafe-inline' 'unsafe-eval' *.microsoft.com js.monitor.azure.com dc.services.visualstudio.com try-ppe.dot.net aznb-ame-prod.azureedge.net client-api.arkoselabs.com markdowneditor-public-e0gpfpcwcbbze3ag.b01.azurefd.net markdowneditor-PubDev-czdhe4dpdyaee6fj.b01.azurefd.net markdowneditor-external-Public-fmgmfefddycxdmfj.b01.azurefd.net MarkdownEditor-external-PubDev-dfgagughg7fub7h5.b01.azurefd.net h64.online-metrix.net *.clarity.ms;style-src 'self' 'unsafe-inline' *.microsoft.com aznb-ame-prod.azureedge.net try-ppe.dot.net MarkdownEditor-external-PubDev-dfgagughg7fub7h5.b01.azurefd.net markdowneditor-PubDev-czdhe4dpdyaee6fj.b01.azurefd.net markdowneditor-public-e0gpfpcwcbbze3ag.b01.azurefd.net markdowneditor-external-Public-fmgmfefddycxdmfj.b01.azurefd.net;img-src * data: blob:;frame-ancestors docs.microsoft.com *.docs.microsoft.com learn.microsoft.com *.learn.microsoft.com labclient.labondemand.com portal.azure.com *.portal.azure.com portal.azure.us portal.azure.cn ai.azure.com *.ai.azure.com learn-video.azurefd.net docs.azure.cn *.onecloud.azure-test.net *.sharepoint.com localhost:3000 local.learn.microsoft-int.com;worker-src 'self' blob: *.microsoft.com aznb-ame-prod.azureedge.net;form-action 'self' *.microsoft.com *.azure.cn *.pearsonvue.com;media-src 'self' blob: *.microsoft.com *.azure.cn videoencodingpublic-hgeaeyeba8gycee3.b01.azurefd.net videoencodingpubdevwus.blob.core.windows.net videoencodingpublicwus.blob.core.windows.net;base-uri 'self';font-src 'self' https: data:;object-src 'none';script-src-attr 'none';upgrade-insecure-requests,,,
venturebeat.com,ok,200,https://venturebeat.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
developer.apple.com,ok,200,https://developer.apple.com/,True,False,1,default-src,True,False,False,False,ok,,default-src,False,default-src,False,default-src 'self' data: blob: 'unsafe-inline' 'unsafe-eval' https://*.apple.com http://*.apple.com https://*.mzstatic.com https://*.apple-mapkit.com https://p-events-delivery.akamaized.net http://p-events-delivery.akamaized.net https://apple-events.akamaized.net https://mediaservices.cdn-apple.com http://mediaservices.cdn-apple.com https://wwdr-aws-dev.apple.com https://bricks.cdn-apple.com https://sfss.cdn-apple.com https://sf-saas.cdn-apple.com https://df-webapp-blue-ausw2.apple.com https://df-webapp-green-ausw2.apple.com https://cdn.captionhub.com https://cdnjs.cloudflare.com,,,
box.com,ok,200,https://www.box.com/,True,False,1,default-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,default-src,True,default-src,True,default-src * 'self' blob: data: 'unsafe-inline'; font-src 'self' data: fonts.googleapis.com fonts.gstatic.com,,,
rippling.com,ok,200,https://www.rippling.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
xero.com,ok,200,https://www.xero.com/us/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
aws.amazon.com,ok,200,https://aws.amazon.com/,True,False,1,script-src,False,True,False,False,ok,,frame-src,False,worker-src,False,,,default-src 'self' data: https://a0.awsstatic.com https://prod.us-east-1.ui.gcr-chat.marketing.aws.dev; base-uri 'none'; connect-src 'self' https://*.analytics.console.aws.a2z.com https://*.corrivium.live https://*.harmony.a2z.com https://*.kaltura.com https://*.marketing.aws.dev https://*.panorama.console.api.aws https://*.prod.chc-features.uxplatform.aws.dev https://*.prod.cxm.marketing.aws.dev https://*.us-east-1.prod.mrc-sunrise.marketing.aws.dev https://0vctm1i0if.execute-api.eusc-de-east-1.amazonaws.eu/gamma/spot.json https://112-tzm-766.mktoresp.com https://112-tzm-766.mktoutil.com https://8810.clrt.ai https://a0.awsstatic.com https://a0.p.awsstatic.com https://a1.awsstatic.com https://amazonwebservices.d2.sc.omtrdc.net https://amazonwebservicesinc.tt.omtrdc.net https://api-v2.builderprofile.aws.dev https://api.builderprofile.aws.dev https://api.prod.tools.shortbread.aws.dev https://api.pulse.aws https://api.regional-table.region-services.aws.a2z.com https://api.us-west-2.prod.pricing.aws.a2z.com https://api2.amplitude.com https://artifacts.us-west-2.prod.plc.billing.aws.dev https://assets.storylane.io https://auth.aws.amazon.com https://auth.aws.com https://auth.builder-profile-auth.aws.com https://aws.amazon.com https://aws.amazon.com/p/sf/ https://aws.com https://aws.demdex.net https://b0.p.awsstatic.com https://c0.b0.p.awsstatic.com https://calculator.aws https://chatbot-api.us-east-1.prod.mrc-sunrise.marketing.aws.dev https://chatbot-stream-api.us-east-1.prod.mrc-sunrise.marketing.aws.dev https://clientlogger.marketplace.aws.a2z.com https://cm.everesttech.net https://csml-plc-prod.us-west-2.api.aws/plc/csml/logging https://cx0.m.awsstatic.com https://d0.awsstatic.com https://d0.m.awsstatic.com https://d1.awsstatic.com https://d1fgizr415o1r6.cloudfront.net https://d2bmgek65me099.cloudfront.net https://d2c.aws.amazon.com https://d3borx6sfvnesb.cloudfront.net https://dftu77xade0tc.cloudfront.net https://dpm.demdex.net https://edge.adobedc.net https://fls-na.amazon.com https://global-api-v2.builderprofile.aws.dev https://global-api.builderprofile.aws.dev https://i18n-string.us-west-2.prod.pricing.aws.a2z.com https://iad.staging.prod.tv.awsstatic.com https://infra-api.us-east-1.prod.mrc-sunrise.marketing.aws.dev https://ingestion.aperture-public-api.feedback.console.aws.dev https://livechat-api.us-east-1.prod.mrc-sunrise.marketing.aws.dev https://log.clrt.ai https://pricing-table.us-west-2.prod.site.p.awsstatic.com https://prod-agenda-builder-api.awseventservices.com https://prod-api.awseventservices.com https://prod-cms-events.awseventservices.com https://prod-us-west-2.csp-report.marketing.aws.dev https://prod.log.shortbread.aws.dev https://prod.tools.shortbread.aws.dev https://prod.us-east-1.api.gcr-chat.marketing.aws.dev https://prod.us-east-1.rest-bot.gcr-chat.marketing.aws.dev https://prod.us-east-1.ui.gcr-chat.marketing.aws.dev https://public.lotus.awt.aws.a2z.com https://r0.m.awsstatic.com https://s0.awsstatic.com https://s3.amazonaws.com/aws-messaging-pricing-information/ https://s3.amazonaws.com/aws-messaging-pricing-information/TextMessageInbound/prices.json https://s3.amazonaws.com/aws-messaging-pricing-information/TextMessageOutbound/prices.json https://s3.amazonaws.com/public-pricing-agc/ https://s3.eusc-de-east-1.amazonaws.eu/aws-messaging-pricing-information/TextMessageInbound/prices.json https://s3.eusc-de-east-1.amazonaws.eu/aws-messaging-pricing-information/TextMessageOutbound/prices.json https://spot-bid-advisor.s3.amazonaws.com https://spot-price-gamma-iad.s3.us-east-1.amazonaws.com/spot.json https://t0.m.awsstatic.com https://target.aws.amazon.com https://target.aws.com https://tes.builder-profile-auth.aws.com https://token.us-west-2.prod.site.p.awsstatic.com https://tv.awsstatic.com https://view-stage.us-west-2.prod.pricing.aws.a2z.com https://view-staging.us-east-1.prod.plc1-prod.pricing.aws.a2z.com https://vs.aws.amazon.com https://vs.aws.com https://webchat-aws.clink.cn https://website.spot.ec2.aws.a2z.com https://www.aws.com https://www.youtube-nocookie.com https://xcxrmtkxx5.execute-api.us-east-1.amazonaws.com/prod/ https://zbrymci1c2.execute-api.eusc-de-east-1.amazonaws.eu/prod/spot.json wss://*.transport.connect.us-east-1.amazonaws.com wss://prod.us-east-1.wss-bot.gcr-chat.marketing.aws.dev wss://webchat-aws.clink.cn; font-src 'self' data: https://a0.awsstatic.com https://f0.awsstatic.com https://fonts.gstatic.com https://prod.us-east-1.ui.gcr-chat.marketing.aws.dev; frame-src 'self' https://*.kaltura.com https://*.widget.console.aws.amazon.com https://aws.demdex.net https://aws.storylane.io https://c0.b0.p.awsstatic.com https://calculator.aws https://conversational-experience-worker.widget.console.aws.amazon.com/lotus/isolatedIFrame https://dpm.demdex.net https://pricing-table.us-west-2.prod.site.p.awsstatic.com https://token.us-west-2.prod.site.p.awsstatic.com https://www.youtube-nocookie.com; img-src 'self' blob: data: https://*.kaltura.com https://*.vidyard.com https://*.ytimg.com https://a0.awsstatic.com https://amazonwebservices.d2.sc.omtrdc.net https://app-pages.storylane.io https://avatars.builderprofile.aws.dev https://aws-quickstart.s3.amazonaws.com https://aws.amazon.com https://aws.demdex.net https://awsmedia.s3.amazonaws.com https://chat.us-east-1.prod.mrc-sunrise.marketing.aws.dev https://cm.everesttech.net https://cx0.m.awsstatic.com https://d1.awsstatic.com https://d1d1et6laiqoh9.cloudfront.net https://d2.m.awsstatic.com https://d2908q01vomqb2.cloudfront.net https://d2c.aws.amazon.com https://d2cpw7vd6a2efr.cloudfront.net https://d36cz9buwru1tt.cloudfront.net https://d7umqicpi7263.cloudfront.net https://docs.aws.amazon.com https://dpm.demdex.net https://f.d2.m.awsstatic.com https://fls-na.amazon.com https://google.ca https://google.co.in https://google.co.jp https://google.co.th https://google.co.uk https://google.com https://google.com.ar https://google.com.au https://google.com.br https://google.com.hk https://google.com.mx https://google.com.tr https://google.com.tw https://google.de https://google.es https://google.fr https://google.it https://google.nl https://google.pl https://google.ru https://iad.staging.prod.tv.awsstatic.com https://img.youtube.com https://marketingplatform.google.com https://media.amazonwebservices.com https://p.adsymptotic.com https://pages.awscloud.com https://prod.us-east-1.ui.gcr-chat.marketing.aws.dev https://s3.amazonaws.com/aws-quickstart/ https://ssl-static.libsyn.com https://static-cdn.jtvnw.net https://tv.awsstatic.com https://webchat-aws.clink.cn https://www.google.com https://www.linkedin.com https://yt3.ggpht.com; media-src 'self' blob: https://*.corrivium.live https://*.kaltura.com https://*.libsyn.com https://a0.awsstatic.com https://anchor.fm https://awsmedia.s3.amazonaws.com https://awspodcastsiberiaent.s3.eu-west-3.amazonaws.com https://chat.us-east-1.prod.mrc-sunrise.marketing.aws.dev https://chtbl.com https://content.production.cdn.art19.com https://cx0.m.awsstatic.com https://d1.awsstatic.com https://d1hemuljm71t2j.cloudfront.net https://d1le29qyzha1u4.cloudfront.net https://d1oqpvwii7b6rh.cloudfront.net https://d1vo51ubqkiilx.cloudfront.net https://d1yyh5dhdgifnx.cloudfront.net https://d2908q01vomqb2.cloudfront.net https://d2a6igt6jhaluh.cloudfront.net https://d3ctxlq1ktw2nl.cloudfront.net https://d3h2ozso0dirfl.cloudfront.net https://dgen8gghn3u86.cloudfront.net https://dk261l6wntthl.cloudfront.net https://download.stormacq.com/aws/podcast/ https://dts.podtrac.com https://iad.staging.prod.tv.awsstatic.com https://media.amazonwebservices.com https://mktg-apac.s3-ap-southeast-1.amazonaws.com https://rss.art19.com https://s3-ap-northeast-1.amazonaws.com/aws-china-media/ https://tv.awsstatic.com https://www.buzzsprout.com; object-src 'none'; script-src 'sha256-ssCEgvdvKksRfmYqbd8I0elzLiQ6eMIN4R/k3brhIpc=' 'nonce-CPAqedkI2cJzLwO6zYqXgOMu9ZACJ2IbFDTTZdTQLRw=' 'wasm-unsafe-eval' blob: https://*.cdn.console.awsstatic.com https://*.cdn.uis.awsstatic.com https://*.us-east-1.prod.mrc-sunrise.marketing.aws.dev https://a.b.cdn.console.awsstatic.com https://a0.awsstatic.com https://amazonwebservicesinc.tt.omtrdc.net https://artifacts.us-west-2.prod.plc.billing.aws.dev https://b0.p.awsstatic.com https://cdn.builderprofile.aws.dev https://cdnapisec.kaltura.com https://cx0.m.awsstatic.com https://d0.m.awsstatic.com https://d2bmgek65me099.cloudfront.net https://d2c.aws.amazon.com https://googleads.g.doubleclick.net https://loader.us-east-1.prod.mrc-sunrise.marketing.aws.dev https://prod.us-east-1.ui.gcr-chat.marketing.aws.dev https://r0.m.awsstatic.com https://spot-price.s3.amazonaws.com https://static.doubleclick.net https://t0.m.awsstatic.com https://token.us-west-2.prod.site.p.awsstatic.com https://website.spot.ec2.aws.a2z.com https://www.google.com https://www.gstatic.com https://www.youtube.com/iframe_api https://www.youtube.com/s/player/; style-src 'self' 'unsafe-inline' https://a0.awsstatic.com https://artifacts.us-west-2.prod.plc.billing.aws.dev https://assets.storylane.io https://b0.p.awsstatic.com https://cx0.m.awsstatic.com https://prod.us-east-1.ui.gcr-chat.marketing.aws.dev https://t0.m.awsstatic.com https://token.us-west-2.prod.site.p.awsstatic.com; worker-src blob:,
dropbox.com,ok,200,https://www.dropbox.com/,True,False,2,script-src,True,False,True,False,ok,,frame-src,False,worker-src,False,"base-uri 'self'; child-src https://www.dropbox.com/static/serviceworker/ blob:; connect-src https://* ws://127.0.0.1:*/ws blob: wss://dsimports.dropbox.com/; default-src 'none'; font-src 'self' data: https://*; form-action 'self' https://www.dropbox.com/ https://dl-web.dropbox.com/ https://photos.dropbox.com/ https://paper.dropbox.com/ https://showcase.dropbox.com/ https://www.hellofax.com/ https://app.hellofax.com/ https://www.hellosign.com/ https://app.hellosign.com/ https://docsend.com/ https://www.docsend.com/ https://help.dropbox.com/ https://navi.dropbox.jp/ https://a.sprig.com/ https://selfguidedlearning.dropboxbusiness.com/ https://instructorledlearning.dropboxbusiness.com/ https://sales.dropboxbusiness.com/ https://accounts.google.com/ https://api.login.yahoo.com/ https://login.yahoo.com/ https://experience.dropbox.com/ https://pal-test.adyen.com https://2e83413d8036243b-Dropbox-pal-live.adyenpayments.com/ https://onedrive.live.com/picker https://*.sharepoint.com/; frame-ancestors 'self'; frame-src https://* dbapi-6: dbapi-7: dbapi-8: dropbox-client: itms-apps: itms-appss: blob:; img-src https://* data: blob:; media-src https://* blob:; object-src 'self' https://cfl.dropboxstatic.com/static/ https://www.dropboxstatic.com/static/ https://edge-live.dropboxstatic.com/static/; report-to csp-metaserver-whitelist; report-uri https://www.dropbox.com/csp_log?policy_name=metaserver-whitelist; script-src 'unsafe-eval' 'inline-speculation-rules' https://www.dropbox.com/static/api/ https://www.dropbox.com/pithos/ https://cfl.dropboxstatic.com/static/ https://www.dropboxstatic.com/static/ https://edge-live.dropboxstatic.com/static/ https://accounts.google.com/gsi/client https://reveal.clearbit.com/v1/companies/reveal https://www.paypal.com/sdk/js https://applepay.cdn-apple.com https://snippet.meticulous.ai/record/ https://edge.cofra.me/cf-static-97646a4fe3e6.js https://edge.cofra.me/cf-static-4d85f2a0ba2d.js 'nonce-Bse7CLM6oErGw7Yg7hvL7/28jGo='; style-src https://* 'unsafe-inline' 'unsafe-eval'; worker-src https://www.dropbox.com/static/serviceworker/ https://www.dropbox.com/encrypted_folder_download/service_worker.js https://www.dropbox.com/service_worker.js blob:, report-to csp-metaserver-dynamic; report-uri https://www.dropbox.com/csp_log?policy_name=metaserver-dynamic; script-src 'unsafe-eval' 'strict-dynamic' 'nonce-Bse7CLM6oErGw7Yg7hvL7/28jGo=' 'nonce-p+kDuCte03vTX/bB5dt2fAemjlY='",,,
techradar.com,ok,200,https://www.techradar.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors self,,,
gong.io,ok,200,https://www.gong.io/,False,True,0,,False,False,False,False,ok,,,True,,True,,frame-ancestors 'self' https://*.gong.io https://gong-next-sanity-studio.vercel.app https://*.vercel.app https://www.sanity.io https://optimize.webflow.com https://usepastel.com https://gong.storylane.io; report-uri https://o4509470677663744.ingest.us.sentry.io/api/4511231668256768/security/?sentry_key=56173b9b39273a99aba304731a83bb1b,,
docusign.com,ok,200,https://www.docusign.com/,False,True,0,,False,False,False,False,ok,,,True,,True,,default-src 'self' https://pref.docusign.com https://apps.docusign.com https://events.docusign.com https://momentum.docusign.com https://dsucustomers.docusign.com https://account.docusign.com https://account-d.docusign.com https://ecom.docusign.com https://support.docusign.com https://developers.docusign.com https://community.docusign.com; script-src 'self' 'unsafe-inline' 'unsafe-eval' blob: https://p.mdb.tools https://identity.mdb.tools https://sierra.chat:443 https://sierra.chat https://*.cloudfront.net https://cdn.jsdelivr.net https://cdn.prod.website-files.com https://cdnjs.cloudflare.com https://unpkg.com https://cdn4.mxpnl.com https://s.yimg.com https://tags.srv.stackadapt.com:443 https://cdn.yellowmessenger.com https://docusign-api.arkoselabs.com https://trk.techtarget.com https://cdn.optimizely.com https://www.googletagmanager.com https://players.brightcove.net https://cdn3.optimizely.com https://cdn.cookielaw.org https://vjs.zencdn.net https://cdn.sift.com https://tags.srv.stackadapt.com https://js.driftt.com https://connect.facebook.net https://snap.licdn.com https://bat.bing.com https://tag.demandbase.com https://www.knotch-cdn.com https://js.adsrvr.org https://rs.fullstory.com https://edge.fullstory.com https://googleads.g.doubleclick.net https://protect.docusign.net https://protect-d.docusign.net https://app.gatedcontent.com https://img.en25.com https://track.docusign.com https://www.google.com https://www.gstatic.com https://browser.sentry-cdn.com https://app.guideflow.com https://zn0oqzbba3l7g5ph4-docusign.siteintercept.qualtrics.com https://siteintercept.qualtrics.com https://80e3c780877f.cdn4.forter.com https://sadmin.brightcove.com https://platform.twitter.com https://bam.nr-data.net https://static.ads-twitter.com https://www.redditstatic.com https://chat.docusign.net https://sdk.inbenta.io https://apps.usw2.pure.cloud https://api-cdn.usw2.pure.cloud https://cdn.taboola.com https://trc.taboola.com https://www.influ2.com https://t.influ2.com/ https://hermes.docusign.com; script-src-elem 'self' 'unsafe-inline' 'unsafe-eval' blob: https://sierra.chat:443 https://sierra.chat https://*.cloudfront.net https://cdn.jsdelivr.net https://cdn.prod.website-files.com https://cdnjs.cloudflare.com https://cdn4.mxpnl.com https://s.yimg.com https://tags.srv.stackadapt.com:443 https://cdn.yellowmessenger.com https://docusign-api.arkoselabs.com https://trk.techtarget.com https://cdn.optimizely.com https://www.googletagmanager.com https://players.brightcove.net https://cdn3.optimizely.com https://cdn.cookielaw.org https://vjs.zencdn.net https://cdn.sift.com https://tags.srv.stackadapt.com https://tags.srv.stackadapt.com:443/events.js https://tags.srv.stackadapt.com/events.js https://js.driftt.com https://connect.facebook.net https://snap.licdn.com https://bat.bing.com https://tag.demandbase.com https://www.knotch-cdn.com https://js.adsrvr.org https://rs.fullstory.com https://edge.fullstory.com https://googleads.g.doubleclick.net https://protect.docusign.net https://protect-d.docusign.net https://app.gatedcontent.com https://img.en25.com https://track.docusign.com https://www.google.com https://www.gstatic.com https://browser.sentry-cdn.com https://app.guideflow.com https://zn0oqzbba3l7g5ph4-docusign.siteintercept.qualtrics.com https://siteintercept.qualtrics.com https://80e3c780877f.cdn4.forter.com https://sadmin.brightcove.com https://platform.twitter.com https://bam.nr-data.net https://static.ads-twitter.com https://www.redditstatic.com https://chat.docusign.net https://sdk.inbenta.io https://apps.usw2.pure.cloud https://api-cdn.usw2.pure.cloud https://cdn.taboola.com https://trc.taboola.com https://www.influ2.com https://t.influ2.com/ https://hermes.docusign.com https://identity.mdb.tools https://p.mdb.tools https://connect.facebook.net/en_US/fbevents.js https://cdn.yellowmessenger.com/plugin/widget-v2/latest/dist/main.min.js https://cdn.taboola.com/libtrc/unip/1790969/tfa.js https://cdn.sift.com/s.js https://bat.bing.com/bat.js https://www.influ2.com/tracker; style-src 'self' 'unsafe-inline' https://sierra.chat:443 https://sierra.chat https://cdn.prod.website-files.com https://cdn.yellowmessenger.com https://tags.srv.stackadapt.com https://app.gatedcontent.com https://www.gstatic.com https://app.guideflow.com https://sdk.inbenta.io; img-src 'self' data: blob: https://assets-global.website-files.com https://*.cloudfront.net https://sp.analytics.yahoo.com https://ecom.docusign.com https://cdn.prod.website-files.com https://connect.facebook.net https://r4-ym-uploads.s3-us-west-2.amazonaws.com https://r4.app.yellow.ai https://cdn.yellowmessenger.com https://www.google.com.ar https://www.google.co.kr https://www.google.co.nz https://www.google.com.hk https://www.google.com.pe https://translate.google.com https://www.google.co.id https://www.google.co.cr https://www.google.com.my https://www.google.cl https://www.googleadservices.com https://www.google.de https://www.google.it https://www.google.co.jp https://www.google.co.za https://www.google.es https://www.google.com.sg https://www.google.com.co https://www.google.co.uk https://www.google.co.in https://www.google.nl https://www.google.com.ph https://www.google.com.au https://www.google.ca https://www.google.com.br https://www.google.com https://www.google.com.mx https://www.google.fr https://secure.adnxs.com https://attr.ml-api.io https://attr-td.ml-api.io https://images.ctfassets.net https://cdn.bfldr.com https://metrics.brightcove.com https://cf-images.us-east-1.prod.boltdns.net https://hexagon-analytics.com https://s.ml-attr.com https://cdn.cookielaw.org https://id.rlcdn.com https://px.ads.linkedin.com https://frontdoor.knotch.it https://dsum-sec.casalemedia.com https://partners.tremorhub.com https://pixel.rubiconproject.com https://www.facebook.com https://segments.company-target.com https://www.linkedin.com https://px4.ads.linkedin.com https://bat.bing.com https://track.docusign.com https://www.gstatic.com https://storage.googleapis.com https://imagedelivery.net https://app.gatedcontent.com https://images.esign.docusign.com https://www.googletagmanager.com https://t.co https://analytics.twitter.com https://analytics.google.com https://alb.reddit.com https://googleads.g.doubleclick.net https://stats.g.doubleclick.net https://img-taboola.com https://trc.taboola.com https://t.influ2.com https://i.liadm.com https://match.adsrvr.org https://r4.app.yellow.ai; font-src 'self' data: https://sierra.chat:443 https://sierra.chat https://cdn.prod.website-files.com https://images.simplycodes.com https://stylesheets.pixiebrix.com https://cdn.jsdelivr.net https://cdn.yellowmessenger.com https://fonts.gstatic.com https://docucdn-a.akamaihd.net https://cdn.inbenta.io https://use.typekit.net https://api-cdn.usw2.pure.cloud https://api-cdn.usw2.pure.cloud; connect-src 'self' https://api.iterable.com https://api.sitelytics.tech https://p.mdb.tools https://sierra.chat:443 https://sierra.chat https://api-js.mixpanel.com https://api.mixpanel.com https://cdn.prod.website-files.com https://s.yimg.com https://cdn4.forter.com https://a9b3895076a445bdaf9a9aada0ab7287-80e3c780877f.cdn.forter.com https://31ff10b411e04c66a144663da6b34da5-80e3c780877f.cdn.forter.com https://3dcb810e88774d429c6dba71bbee8c34-80e3c780877f.cdn.forter.com https://tag.demandbase.com https://cdn.yellowmessenger.com https://autocomplete.demandbase.com https://segments.company-target.com https://ibc-flow.techtarget.com https://ingesteer.services-prod.nsvcs.net https://www.googletagmanager.com https://www.google.com.co https://www.google.com.mx https://www.google.co.uk https://www.google.es https://www.google.com.br https://www.google.com.sg https://www.google.com.in https://www.google.com.ph https://www.google.ca https://www.google.com.au https://rum.optimizely.com wss://r4.cloud.yellow.ai https://cdn8.forter.com https://12e748c623734740a09ab181abb7a3a1-80e3c780877f.cdn.forter.com https://cdn3.forter.com https://r4.cloud.yellow.ai https://siteperformancetest.net https://wtp.siteperformancetest.net https://privacyportal.onetrust.com https://region1.analytics.google.com https://stats.g.doubleclick.net https://telemetry-s.docusign.net https://telemetry.dev.docusign.net https://www.facebook.com https://www.google-analytics.com https://manifest.prod.boltdns.net https://frontdoor.knotch.it https://bat.bing.com https://bat.bing.net https://ingest.insights.ninetailed.co https://cdn.jsdelivr.net https://unpkg.com https://assets.ctfassets.net https://edge.api.brightcove.com https://house-fastly-signed-us-east-1-prod.brightcovecdn.com https://cdn.cookielaw.org https://telemetry.docusign.net https://geolocation.onetrust.com https://www.google.com https://experience.ninetailed.co https://edge.fullstory.com https://tags.srv.stackadapt.com https://api.company-target.com https://configs.knotch.com https://px.ads.linkedin.com https://rs.fullstory.com https://tag-logger.demandbase.com https://carddealer.knotch.com https://analytics.google.com https://insight.adsrvr.org https://logx.optimizely.com https://app.gatedcontent.com https://guideflow-api-eu-5cv4uu2lra-ew.a.run.app https://protect.docusign.net https://protect-d.docusign.net https://s566810826.t.eloqua.com https://insights.gatedcontent.com https://siteintercept.qualtrics.com https://cdn0.forter.com https://a.docusign.com https://datacollector.docusign.com https://datacollector-demo.docusign.com https://docusign-api.arkoselabs.com https://account.docusign.com https://account-d.docusign.com https://geo.docusign.com https://syndication.twitter.com https://pixel-config.reddit.com https://www.redditstatic.com https://www.googleadservices.com https://api.inbenta.io https://api-gcu1.inbenta.io https://apps.usw2.pure.cloud https://api-cdn.usw2.pure.cloud https://psb.taboola.com https://pips.taboola.com https://cds.taboola.com https://trc-events.taboola.com https://t.influ2.com https://www.influ2.com; frame-src 'self' https://www.youtube.com https://players.brightcove.net https://js.driftt.com https://www.googletagmanager.com https://s.company-target.com https://insight.adsrvr.org https://match.adsrvr.org https://pixel.rubiconproject.com https://cm.g.doubleclick.net https://ib.adnxs.com https://td.doubleclick.net https://www.google.com https://app.guideflow.com https://platform.twitter.com https://chat.docusign.net https://a275532918.cdn.optimizely.com https://app.netlify.com https://apps.usw2.pure.cloud https://api-cdn.usw2.pure.cloud https://hermes.docusign.com https://tsdtocl.com https://docusign-api.arkoselabs.com; media-src 'self' blob: https://manifest.prod.boltdns.net https://house-fastly-signed-us-east-1-prod.brightcovecdn.com https://videos.ctfassets.net https://house-fastly-signed-us-east-1-prod.brightcovecdn.com https://house-fastly-signed-us-east-1-prod.brightcovecdn.com:443 https://manifest.prod.boltdns.net; worker-src 'self' blob:; base-uri 'self'; form-action 'self' https://trial.docusign.com https://ecomservices.docusign.com https://na.account.docusign.com https://app.gatedcontent.com https://datacollector.docusign.com https://datacollector-demo.docusign.com https://docusign-api.arkoselabs.com https://account.docusign.com https://account-d.docusign.com https://protect.docusign.net https://protect-d.docusign.net https://track.docusign.com; object-src 'self' https://players.brightcove.net; report-to csp-endpoint,,
zdnet.com,ok,200,https://www.zdnet.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
docs.docker.com,ok,200,https://docs.docker.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
outreach.io,ok,200,https://www.outreach.ai/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
kubernetes.io,ok,200,https://kubernetes.io/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
cnet.com,ok,200,https://www.cnet.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
paychex.com,ok,200,https://www.paychex.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' app.optimizely.com,,,
tomshardware.com,ok,200,https://www.tomshardware.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors self,,,
docs.python.org,ok,200,https://docs.python.org/3/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
salesloft.com,ok,200,https://www.salesloft.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,False,worker-src,False,connect-src 'self' *.vidyard.com *.leandata.com https://adservice.google.com *.1mind.com *.userled.io *.userledclient.io global.ketchcdn.com *.calibermind.com *.ketchcdn.com *.ketchjs.com *.google.com *.g2crowd.com *.linkedin.com *.chilipiper.com cmstesting.salesloft.com https://munchkin.marketo.net https://geolocation.onetrust.com/cookieconsentpub/v1/geo/location cdn.contentstack.io api.contentstack.io *.contentstack.io *.hotjar.com *.sequel.io *.salesloft.com *.adnxs.com unpkg.com *.hotjar.com *.hotjar.io *.6sc.co *.6sense.com *.marketlinc.com *.nr-data.net/ *.analytics.google.com *.marketo.com *.mktoresp.com *.doubleclick.net *.google-analytics.com/ *.googletagmanager.com/ *.pantheonsite.io/ *.cookielaw.org/ *.wistia.com *.wistia.net embedwistia-a.akamaihd.net *.litix.io *.netdna-ssl.com https://api.company-target.com/api/v2/ip.json https://api.brightfunnel.com/v1/sd https://api-iam.intercom.io/messenger/web/ping wss://nexus-websocket-a.intercom.io/ https://ka-p.fontawesome.com/releases/v5.15.4/css/pro-v4-shims.min.css https://ka-p.fontawesome.com/releases/v5.15.4/css/pro.min.css https://ka-p.fontawesome.com/releases/v5.15.4/css/pro-v4-font-face.min.css https://analytics.google.com/g/collect https://cdn.linkedin.oribi.io/partner/5254305/domain/salesloft.com/token wss://wsp13.hotjar.com/api/v2/client/ws *.google.com *.googleoptimize.com *.hotjar.com *.introvoke.com *.mktoweb.com *.benchmarkseverywhere.com https://saasbenchmarks.ai/ https://live-salesloft-v2.pantheonsite.io/ https://test-salesloft-v2.pantheonsite.io/ https://images.contentstack.io https://slft-cons-preproduction.contentstackapps.com *.driftt.com *.drift.com wss://ws.hotjar.com/api/v2/client/ws; font-src 'self' data: https://fonts.gstatic.com *.netdna-ssl.com https://js.intercomcdn.com/fonts/ *.fontawesome.com *.wistia.com *.bootstrapcdn.com; frame-src 'self' *.leandata.com *.1mind.com *.doubleclick.net *.sequel.io *.vidyard.com *.youtube.com *.chilipiper.com *.salesloft.com *.clari.com *.wistia.com *.wistia.net embedwistia-a.akamaihd.net https://staticxx.facebook.com/ http://www2.salesloft.com *.greenhouse.io/ *.megaphone.fm *.google.com/ *.contentstack.io *.contentstack.com *.spotify.com *.twitter.com *.facebook.com *.driftt.com *.drift.com https://live-salesloft-v2.pantheonsite.io/ https://images.contentstack.io *.googletagmanager.com; img-src 'self' https: data: blob: *.netdna-ssl.com https://ssl.gstatic.com/ *.vidyard.com; manifest-src 'self' blob:; media-src 'self' blob: *.driftt.com *.wistia.com https://assets.contentstack.io; object-src 'none'; style-src 'self' 'unsafe-inline' https://fonts.googleapis.com https://www.google.com *.marketo.com *.netdna-ssl.com https://tagmanager.google.com/ https://fonts.googleapis.com/ *.salesloft.com *.bootstrapcdn.com *.google.com https://live-salesloft-v2.pantheonsite.io/ https://images.contentstack.io/; worker-src blob: data: *.netdna-ssl.com *.contentstackapps.com localhost:3000 salesloft.com cmstesting.salesloft.com *.salesloft.com; base-uri 'none'; frame-ancestors 'self' *.contentstack.com; default-src 'none'; script-src https: 'unsafe-eval' 'unsafe-inline' http://pages.salesloft.com http://pages.clari.com http://localhost:3000  https://geolocation.onetrust.com/cookieconsentpub/v1/geo/location https://tagmanager.google.com/ 'self';,,,
bamboohr.com,ok,200,https://www.bamboohr.com/,False,True,0,,False,False,False,False,ok,,,True,,True,,default-src 'self' data: blob: https://*openai.com https://*.bamboohr.com https://*.bamboohr.co.uk https://*.trustarc.com https://secure.feed5mown.com https://cdn.bizible.com https://bat.bing.com https://connect.facebook.com https://connect.facebook.net https://dbm.demdex.net https://bamboohr.demdex.net https://*.licdn.com https://*.hotjar.com https://tracking.g2crowd.com https://static.ads-twitter.com https://script.googleusercontent.com https://munchkin.marketo.com https://munchkin.marketo.net https://cdn.abrankings.com https://a.quora.com https://q.quora.com https://*.clarity.ms https://*.thebrightforks.com https://dx.mountain.com https://tag.clearbitscripts.com https://cdn.pdst.fm https://x.clearbitjs.com https://app.clearbitjs.com https://www.googletagmanager.com https://www.redditstatic.com https://snap.licdn.com https://www.google-analytics.com https://assets.adobedtm.com https://activitymap.adobe.com https://www.googleoptimize.com https://googleads.g.doubleclick.net https://abm-tracking.demandscience.com https://cdnjs.cloudflare.com https://cdn.jsdelivr.net https://match.prod.bidr.io https://bamboohr.zendesk.com https://*.zdassets.com https://assets.screensteps.com https://fast.wistia.com https://fast.wistia.net https://unpkg.com https://*.convertexperiments.com https://js.intercomcdn.com https://cdn.readme.io https://*.tiktok.com https://fonts.gstatic.com https://fonts.googleapis.com https://edge.adobedc.net https://adobedc.demdex.net https://stats.g.doubleclick.net https://www.google.com https://analytics.google.com https://*.mktoresp.com https://*.clearbit.com https://*.linkedin.com https://t.co https://*.twitter.com https://*.facebook.com https://tracking.contanuity.com https://c.bing.com https://*.hlx.page https://*.hlx.live https://bamboohr--webchat.sandbox.my.site.com https://bamboohr--webchat.sandbox.my.salesforce-scrt.com https://bamboohr.my.site.com https://bamboohr.my.salesforce-scrt.com https://js.driftt.com https://static.cloudflareinsights.com https://script.crazyegg.com https://rc-widget-frame.js.driftt.com https://arttrk.com https://intentstream.contanuity.com https://td.doubleclick.net https://bamboohr.com wss://ws.hotjar.com https://*.hotjar.io https://*.gstatic.com https://*.leandata.com https://195-loz-515.mktoutil.com https://*.bizibly.com https://*.google.com.ua https://www.google.ca https://www.getapp.com https://*.wistia.com https://*.honey.io https://boards.greenhouse.io https://*.ucweb.com https://qvdt3feo.com https://*.srv.stackadapt.com https://ct.capterra.com https://*.youtube.com https://*.googleadservices.com https://hook.us1.make.celonis.com https://bamboohr.formstack.com https://*.google.com https://*.google.ad https://*.google.ae https://*.google.com.af https://*.google.com.ag https://*.google.al https://*.google.am https://*.google.co.ao https://*.google.com.ar https://*.google.as https://*.google.at https://*.google.com.au https://*.google.az https://*.google.ba https://*.google.com.bd https://*.google.be https://*.google.bf https://*.google.bg https://*.google.com.bh https://*.google.bi https://*.google.bj https://*.google.com.bn https://*.google.com.bo https://*.google.com.br https://*.google.bs https://*.google.bt https://*.google.co.bw https://*.google.by https://*.google.com.bz https://*.google.ca https://*.google.cd https://*.google.cf https://*.google.cg https://*.google.ch https://*.google.ci https://*.google.co.ck https://*.google.cl https://*.google.cm https://*.google.cn https://*.google.com.co https://*.google.co.cr https://*.google.com.cu https://*.google.cv https://*.google.com.cy https://*.google.cz https://*.google.de https://*.google.dj https://*.google.dk https://*.google.dm https://*.google.com.do https://*.google.dz https://*.google.com.ec https://*.google.ee https://*.google.com.eg https://*.google.es https://*.google.com.et https://*.google.fi https://*.google.com.fj https://*.google.fm https://*.google.fr https://*.google.ga https://*.google.ge https://*.google.gg https://*.google.com.gh https://*.google.com.gi https://*.google.gl https://*.google.gm https://*.google.gr https://*.google.com.gt https://*.google.gy https://*.google.com.hk https://*.google.hn https://*.google.hr https://*.google.ht https://*.google.hu https://*.google.co.id https://*.google.ie https://*.google.co.il https://*.google.im https://*.google.co.in https://*.google.iq https://*.google.is https://*.google.it https://*.google.je https://*.google.com.jm https://*.google.jo https://*.google.co.jp https://*.google.co.ke https://*.google.com.kh https://*.google.ki https://*.google.kg https://*.google.co.kr https://*.google.com.kw https://*.google.kz https://*.google.la https://*.google.com.lb https://*.google.li https://*.google.lk https://*.google.co.ls https://*.google.lt https://*.google.lu https://*.google.lv https://*.google.com.ly https://*.google.co.ma https://*.google.md https://*.google.me https://*.google.mg https://*.google.mk https://*.google.ml https://*.google.com.mm https://*.google.mn https://*.google.com.mt https://*.google.mu https://*.google.mv https://*.google.mw https://*.google.com.mx https://*.google.com.my https://*.google.co.mz https://*.google.com.na https://*.google.com.ng https://*.google.com.ni https://*.google.ne https://*.google.nl https://*.google.no https://*.google.com.np https://*.google.nr https://*.google.nu https://*.google.co.nz https://*.google.com.om https://*.google.com.pa https://*.google.com.pe https://*.google.com.pg https://*.google.com.ph https://*.google.com.pk https://*.google.pl https://*.google.pn https://*.google.com.pr https://*.google.ps https://*.google.pt https://*.google.com.py https://*.google.com.qa https://*.google.ro https://*.google.ru https://*.google.rw https://*.google.com.sa https://*.google.com.sb https://*.google.sc https://*.google.se https://*.google.com.sg https://*.google.sh https://*.google.si https://*.google.sk https://*.google.com.sl https://*.google.sn https://*.google.so https://*.google.sm https://*.google.sr https://*.google.st https://*.google.com.sv https://*.google.td https://*.google.tg https://*.google.co.th https://*.google.com.tj https://*.google.tl https://*.google.tm https://*.google.tn https://*.google.to https://*.google.com.tr https://*.google.tt https://*.google.com.tw https://*.google.co.tz https://*.google.com.ua https://*.google.co.ug https://*.google.co.uk https://*.google.com.uy https://*.google.co.uz https://*.google.com.vc https://*.google.co.ve https://*.google.co.vi https://*.google.com.vn https://*.google.vu https://*.google.ws https://*.google.rs https://*.google.co.za https://*.google.co.zm https://*.google.co.zw https://*.google.cat https://*.qualified.com https://js.qualified.com https://app.qualified.com https://*.6sc.co https://*.zi-scripts.com https://mapixl.com https://*.metadata.io https://tvspix.com https://*.ipify.org https://*.6sense.com https://*.zoominfo.com https://*.cloudinary.com https://*.googlesyndication.com https://*.adsrvr.org https://*.clickagy.com 'unsafe-inline' 'unsafe-eval'; report-uri https://app.bamboohr.com/ajax/parse_csp_report.php; report-to https://app.bamboohr.com/ajax/parse_csp_report.php;,,
adp.com,ok,200,https://www.adp.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://adp.lookbookhq.com http://adp.lookbookhq.com https://discover.adp.com http://discover.adp.com https://*.adp.com http://*.adp.ca https://*.adp.ca https://*.us.adp https://adp-p-001.sitecorecontenthub.cloud https://connect.workforcesoftware.com,,,
9to5mac.com,ok,200,https://9to5mac.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
seismic.com,ok,200,https://www.seismic.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
nodejs.org,ok,200,https://nodejs.org/en,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
greenhouse.io,ok,200,https://www.greenhouse.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
9to5google.com,ok,200,https://9to5google.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
lever.co,ok,200,https://www.lever.co/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
theregister.com,ok,200,https://www.theregister.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
macrumors.com,ok,200,https://www.macrumors.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self',,,
pypi.org,ok,200,https://pypi.org/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,frame-src,False,script-src,False,base-uri 'self'; connect-src 'self' https://api.github.com/repos/ https://api.github.com/search/issues https://gitlab.com/api/ https://analytics.python.org *.ethicalads.io https://api.pwnedpasswords.com https://cdn.jsdelivr.net/npm/mathjax@3.2.2/es5/sre/mathmaps/ https://2p66nmmycsj3.statuspage.io; default-src 'none'; font-src 'self'; form-action 'self' https://checkout.stripe.com https://billing.stripe.com; frame-ancestors 'none'; frame-src 'none'; img-src 'self' https://pypi-camo.freetls.fastly.net/ *.ethicalads.io ethicalads.blob.core.windows.net; script-src 'self' https://analytics.python.org *.ethicalads.io 'sha256-U3hKDidudIaxBDEzwGJApJgPEf2mWk6cfMWghrAa6i0=' https://cdn.jsdelivr.net/npm/mathjax@3.2.2/ 'sha256-1CldwzdEg2k1wTmf7s5RWVd7NMXI/7nxxjJM2C4DqII='; style-src 'self' *.ethicalads.io 'sha256-2YHqZokjiizkHi1Zt+6ar0XJ0OeEy/egBnlm+MDMtrM=' 'sha256-47DEQpj8HBSa+/TImW+5JCeuQeRkm5NMpJWZG3hSuFU=' 'sha256-JLEjeN9e5dGsz5475WyRaoA4eQOdNPxDIeUhclnJDCE=' 'sha256-mQyxHEuwZJqpxCw3SLmc4YOySNKXunyu2Oiz1r3/wAE=' 'sha256-OCf+kv5Asiwp++8PIevKBYSgnNLNUZvxAp4a7wMLuKA=' 'sha256-h5LOiLhk6wiJrGsG5ItM0KimwzWQH/yAcmoJDJL//bY=',,,
npmjs.com,ok,200,https://www.npmjs.com/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,frame-src,False,script-src,False,connect-src 'self' checkout.stripe.com https://checkout.stripe.com https://billing.stripe.com/session https://api.funcaptcha.com https://api.arkoselabs.com https://api-js.datadome.co https://ct.captcha-delivery.com sentry.io api.github.com www.npmjs.com static-production.npmjs.com;default-src 'none';img-src * data: https://*.stripe.com;script-src 'self' data: 'unsafe-inline' https://checkout.stripe.com/checkout.js https://checkout.stripe.com https://js.stripe.com/v3 https://octocaptcha.com https://ct.captcha-delivery.com https://static-production.npmjs.com/;style-src 'self' 'unsafe-inline' https://fonts.googleapis.com https://static-production.npmjs.com/;frame-src checkout.stripe.com https://checkout.stripe.com https://js.stripe.com/ https://octocaptcha.com https://geo.captcha-delivery.com;font-src https://fonts.gstatic.com https://static-production.npmjs.com/ ;media-src https://player.vimeo.com https://fpdl.vimeocdn.com https://gcs-vimeo.akamaized.net https://vod-progressive.akamaized.net,,,
highspot.com,ok,200,https://www.highspot.com/,True,False,2,,False,False,False,False,ok,,,True,,True,"upgrade-insecure-requests, frame-ancestors 'self' https://www.highspot.com https://app.highspot.com;",,,
databricks.com,ok,200,https://www.databricks.com/,True,False,1,default-src,True,False,False,False,ok,,default-src,True,default-src,True,default-src 'unsafe-inline' 'unsafe-eval' vitals.vercel-insights.com https: data: wss://*.qualified.com *.arkoselabs.com; block-all-mixed-content; upgrade-insecure-requests,,,
wsj.com,ok,401,https://www.wsj.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
rust-lang.org,ok,200,https://rust-lang.org/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
workable.com,ok,200,https://www.workable.com/,False,True,0,,False,False,False,False,ok,,,True,,True,,frame-ancestors https://*.workable.com/; report-uri https://browser-intake-datadoghq.com/api/v2/logs?dd-api-key=pubcbe8d2ef0966e8645a91099cfac490bb&dd-evp-origin=content-security-policy&ddsource=csp-report&ddtags=%40http.headers.cfray%3Aa3a1b2f9ff245fe3,,
androidauthority.com,ok,200,https://www.androidauthority.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
icims.com,ok,200,https://www.icims.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
cornerstoneondemand.com,ok,200,https://www.cornerstoneondemand.com/,True,False,1,script-src,True,False,False,False,ok,,frame-src,True,worker-src,True,frame-ancestors 'self' http://localhost:3333 http://127.0.0.1:3333 https://*.cornerstoneondemand.com https://csod-studio.vercel.app https://*.csod-preview.com https://*.sanity.io https://*.sanity.studio https://next-csod-git-may-launch-csod-marketing.vercel.app https://csod-studio-git-may-launch-csod-marketing.vercel.app https://next-csod-git-feat-sanity-live-fetching-csod-marketing.vercel.app https://csod-studio-git-feat-sanity-live-fetching-csod-marketing.vercel.app;upgrade-insecure-requests;default-src 'self' https://*.cornerstoneondemand.com;connect-src *;font-src * data:;form-action *;frame-src *;img-src * data:;manifest-src * 'unsafe-inline';media-src *;object-src *;script-src * 'unsafe-eval' 'unsafe-inline' blob:;style-src * 'unsafe-inline';worker-src * blob:,,,
mashable.com,ok,200,https://mashable.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
ft.com,ok,200,https://www.ft.com/,True,True,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests; frame-ancestors https://*.ft.com https://*.chromatic.com; report-uri https://csp-report.ft.com/33C06499-DBAB-4FCB-880F-75B0467895F5;,default-src https://*.ft.com https:; font-src https://*.ft.com https: data:; img-src https://*.ft.com https: data:; media-src https://*.ft.com https: data:; script-src 'unsafe-inline' 'unsafe-eval' https://*.ft.com https:; style-src 'unsafe-inline' https://*.ft.com https:; worker-src blob:; connect-src https: wss://ft.coral.coralproject.net; frame-ancestors https://*.ft.com https://*.chromatic.com; report-uri https://csp-report.ft.com/33C06499-DBAB-4FCB-880F-75B0467895F5;,,
bloomberg.com,ok,403,https://www.bloomberg.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
androidpolice.com,ok,200,https://www.androidpolice.com/,True,False,1,default-src,True,False,False,False,ok,,default-src,True,default-src,True,default-src * data: 'unsafe-eval' 'unsafe-inline' blob:,,,
snowflake.com,ok,200,https://www.snowflake.com/en/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors https://www.snowflake.com,,,
go.dev,ok,200,https://go.dev/,True,False,1,script-src,False,False,False,True,CompileError,WebAssembly.Module(): Compiling or instantiating WebAssembly module violates the following Content Security policy directive because 'unsafe-eval' is not an allowed source of script in the following C,frame-src,False,script-src,False,connect-src 'self' www.google-analytics.com stats.g.doubleclick.net ; default-src 'self' ; font-src 'self' fonts.googleapis.com fonts.gstatic.com data: ; frame-ancestors 'self' ; frame-src 'self' www.google.com feedback.googleusercontent.com www.googletagmanager.com scone-pa.clients6.google.com www.youtube.com player.vimeo.com ; img-src 'self' www.google.com www.google-analytics.com ssl.gstatic.com www.gstatic.com gstatic.com data: * ; object-src 'none' ; script-src 'self' 'sha256-n6OdwTrm52KqKm6aHYgD0TFUdMgww4a0GQlIAVrMzck=' 'sha256-4ryYrf7Y5daLOBv0CpYtyBIcJPZkRD2eBPdfqsN3r1M=' 'sha256-sVKX08+SqOmnWhiySYk3xC7RDUgKyAkmbXV2GWts4fo=' www.google.com apis.google.com www.gstatic.com gstatic.com support.google.com www.googletagmanager.com www.google-analytics.com ssl.google-analytics.com tagmanager.google.com ; style-src 'self' 'unsafe-inline' fonts.googleapis.com feedback.googleusercontent.com www.gstatic.com gstatic.com tagmanager.google.com ;,,,
docs.oracle.com,ok,200,https://docs.oracle.com/,False,False,0,,False,False,False,False,eval-failed,"Page.evaluate: Execution context was destroyed, most likely because of a navigation",,True,,True,,,,
azure.microsoft.com,ok,200,https://azure.microsoft.com/en-us,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
elastic.co,ok,200,https://www.elastic.co/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.elastic.co https://elasticsandbox.docebosaas.com https://elastic.docebosaas.com https://www.gather.town;,,,
redis.io,ok,200,https://redis.io/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://redis.io,,,
smartrecruiters.com,ok,200,https://www.smartrecruiters.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
reuters.com,ok,401,https://www.reuters.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self'; report-uri https://reuters.report-uri.com/r/t/csp/enforce; report-to report-uri,,,
thenextweb.com,ok,200,https://thenextweb.com/,False,True,0,,False,False,False,False,ok,,,True,,True,,default-src 'self'; script-src 'self' https://*.thenextweb.com https://*.thenextweb.dev https://*.tnwcdn.com https://js-de.sentry-cdn.com https://browser.sentry-cdn.com https://js.hsforms.net https://static.hsappstatic.net https://eu-assets.i.posthog.com https://www.googletagmanager.com https://www.google.com https://google.com https://www.gstatic.com https://static.doubleclick.net https://www.youtube.com https://www.youtube-nocookie.com https://calendly.com https://assets.calendly.com https://www.dianomi.com 'sha256-pAztqgP7wkPyjH9LI/HDmEr2uwXRkPRbORS3mr62IBs=' 'sha256-BOc+EUWvKE244xsk5ZSrxeAQwoWjbRZ2gzui5O6ZmnU=' 'sha256-5Iz2KpURra7fWow7yj8E1J5kMQ7y7oa0MhVWx16Y5jA=' 'sha256-9n1bBriMs/34JGF2W25pbRLZmK0h/2oQGRiLeLdkpt0=' 'sha256-/ZAw7ndnVecWlRWVEBH09KthRlA1pgi8F8WyHuRjpN0=' 'sha256-OAmAV7HOqOsK8l6iOhVihw7kRMSY5ohR064wkzimUhE=' 'sha384-t3FuYrqkqyWXQZCfcIcRrEuo0t5Ut8YNEPyPBRJenEb5x+Veazc6GQkk7ciTiBsa' 'sha384-oc4DBnHftb+RCtSyf7JfmhaXy5MeQfjrpGaeDjkxPljqE7FJJLY2AlVF+zGfIkzi' 'sha384-+KhPyMVvWTVUxIljq9ZTs4pcdCLwNg8LDLJrCta6UYvsSE7yGLLo6pXbs0k3j0RF'; style-src 'self' https://*.thenextweb.com https://*.thenextweb.dev https://*.tnwcdn.com https://use.fontawesome.com 'sha256-ad3YClbj9yq0hsUnER85BQMGC0XZJ3ITeHa1Gcm+jxE=' 'sha384-t3FuYrqkqyWXQZCfcIcRrEuo0t5Ut8YNEPyPBRJenEb5x+Veazc6GQkk7ciTiBsa' 'sha384-oc4DBnHftb+RCtSyf7JfmhaXy5MeQfjrpGaeDjkxPljqE7FJJLY2AlVF+zGfIkzi' 'sha384-+KhPyMVvWTVUxIljq9ZTs4pcdCLwNg8LDLJrCta6UYvsSE7yGLLo6pXbs0k3j0RF'; style-src-attr 'unsafe-inline'; img-src 'self' data: blob: https://*.thenextweb.com https://*.thenextweb.dev https://*.tnwcdn.com https://i.ytimg.com https://www.googletagmanager.com https://www.google-analytics.com https://*.hubspot.com https://*.hubspot-logos.com https://*.hsforms.com https://*.calendly.com; font-src 'self' data: https://*.thenextweb.com https://*.thenextweb.dev https://*.tnwcdn.com https://use.fontawesome.com; manifest-src 'self' https://*.thenextweb.com https://*.thenextweb.dev https://*.tnwcdn.com; connect-src 'self' https://*.thenextweb.com https://*.thenextweb.dev https://*.tnwcdn.com https://*.sentry.io https://*.ingest.sentry.io https://eu.i.posthog.com https://eu-assets.i.posthog.com https://www.googletagmanager.com https://*.google-analytics.com https://region1.google-analytics.com https://*.hubspot.com https://*.hsforms.com https://*.hsforms.net https://googleads.g.doubleclick.net https://jnn-pa.googleapis.com https://www.google.com https://google.com https://www.youtube.com https://calendly.com https://*.calendly.com; frame-src https://www.youtube.com https://www.youtube-nocookie.com https://www.googletagmanager.com https://meetings.hubspot.com https://*.hsforms.net https://*.hubspot.com https://www.google.com https://google.com https://calendly.com https://*.calendly.com; worker-src 'self' blob:; object-src 'none'; base-uri 'none'; frame-ancestors 'self'; report-uri https://o4511545378996224.ingest.de.sentry.io/api/4511545468321872/security/?sentry_key=d52df69e456a8115c7e7cc72cb816a63,,
confluent.io,ok,200,https://www.confluent.io/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://*.contentful.com https://confluent.seismic.com;,,,
developer.ibm.com,ok,200,https://developer.ibm.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
gizmodo.com,ok,200,https://gizmodo.com/,True,False,2,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests; frame-ancestors 'self'; object-src 'none'; base-uri 'self';,,upgrade-insecure-requests,
mailchimp.com,ok,200,https://mailchimp.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
siliconangle.com,ok,200,https://siliconangle.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' *.cube365.net *.thecube.net *.siliconangle.com *.thecuberesearch.com,,,
mongodb.com,ok,200,https://www.mongodb.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
cnbc.com,ok,200,https://www.cnbc.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' *.cnbc.com https://cnbc.zendesk.com;,,,
skillsoft.com,ok,200,https://www.skillsoft.com/,True,False,1,default-src,True,False,False,False,ok,,default-src,False,worker-src,False,default-src 'self' 'unsafe-inline' 'unsafe-eval' data: blob:     http://localhost:5173     https://localhost:5173     ws://localhost:5173     wss://localhost:5173     https://*.codecademy.com     wss://opps-api.getwarmly.com     https://*.jwplatform.com     https://*.pardot.com     https://*.amazon.com     https://*.amazon-adsystem.com     https://*.craftcms.com     https://*.mux.com     https://*.cloudflare.com     https://*.jquery.com     https://*.percipio.com     https://*.googlesyndication.com     https://*.cloudfront.net     https://*.youtube.com     https://*.ceros.com     https://*.vimeo.com     https://*.addsearch.com     https://*.greenhouse.io     https://*.stripe.com     https://*.adnxs.com     https://*.imarc.io     https://*.fides-cdn.ethyca.com     https://*.typekit.net     https://*.google.com     https://*.bing.com     https://*.6sc.co     https://*.calibermind.com     https://*.jsdelivr.net     https://*.visualwebsiteoptimizer.com     https://*.6sense.com     https://*.clarity.ms     https://*.skillsoft.com     https://*.hotjar.com     https://*.getwarmly.com     https://*.doubleclick.net     https://*.googleapis.com     https://*.google-analytics.com     https://*.googletagmanager.com;     img-src https: http: data: blob:;     font-src http://localhost:5173 https: data:;     media-src https: 'self' blob: https://*.mux.com data: audio/mpeg;     worker-src 'self' blob:;     object-src 'none';     frame-ancestors 'none';     base-uri 'self';,,,
fortune.com,ok,200,https://fortune.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
forbes.com,ok,200,https://www.forbes.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests,,,
datadoghq.com,ok,200,https://www.datadoghq.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://onlinexperiences.com https://next.brella.io https://pheedloop.com https://gather.town https://datadog.docebosaas.com/,,,
techmeme.com,ok,200,https://techmeme.com/,True,False,1,script-src,True,False,False,False,ok,,,True,script-src,False,script-src 'self' 'unsafe-inline' 'unsafe-eval' *.google-analytics.com *.twitter.com *.facebook.com *.stripe.com https://www.gstatic.com,,,
newrelic.com,ok,200,https://newrelic.com/,True,False,1,,False,False,False,False,ok,,,True,,True,frame-ancestors 'self' https://aws.amazon.com *.pathfactory.com *.lookbookhq.com *.newrelic.com https://*.webflow.com https://*.intellimize.co https://117712186.intellimizeio.com,,,
geekwire.com,ok,200,https://www.geekwire.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
huggingface.co,ok,200,https://huggingface.co/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
constantcontact.com,ok,200,https://www.constantcontact.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
developer.nvidia.com,ok,200,https://developer.nvidia.com/,True,False,1,script-src,True,False,False,False,ok,,default-src,True,worker-src,True,default-src 'self' https: data: blob:; connect-src 'self' https: data: https://typesense.svc.nvidia.com wss://*.nvidiagrid.net:* *.nvidiagrid.net https://developer.nvidia.com:*; frame-ancestors 'self' nvidia.lookbookhq.com nvidia.pathfactory.com resources.nvidia.com www.nvidia.com www.nvidia.cn; font-src 'self' https: data: https://developer.nvidia.com:*; img-src 'self' https: data: https://developer.nvidia.com:*; object-src https://www.youtube.com; script-src 'self' https: 'unsafe-inline' 'unsafe-eval' https://assets.adobedtm.com https://munchkin.marketo.net http://www.youtube.com/iframe_api https://developer.nvidia.com:*; style-src 'self' https: 'unsafe-inline' https://developer.nvidia.com:*; worker-src 'self' https: blob: https://developer.nvidia.com https://developer.nvidia.com:*,,,
braze.com,ok,200,https://www.braze.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
klaviyo.com,ok,200,https://www.klaviyo.com/,False,True,0,,False,False,False,False,ok,,,True,,True,,default-src * 'unsafe-inline' 'unsafe-eval' data: blob:; report-uri https://www.klaviyo.com/csp/,,
docebo.com,ok,200,https://www.docebo.com/,False,False,0,,False,False,False,False,ok,,,True,,True,,,,
kaggle.com,ok,200,https://www.kaggle.com/,True,False,1,script-src,True,False,True,False,ok,,frame-src,False,script-src,False,object-src 'none'; script-src 'nonce-8x4k5UHjgdFSQ05e5BS/TQ==' 'report-sample' 'unsafe-inline' 'unsafe-eval' 'strict-dynamic' https: http:; base-uri 'none'; report-uri https://csp.withgoogle.com/csp/kaggle/20201130; frame-src 'self' https://www.kaggleusercontent.com https://www.youtube.com/embed/ https://youtu.be https://polygraph-cool.github.io https://www.google.com/recaptcha/ https://www.docdroid.com https://www.docdroid.net https://kaggle-static.storage.googleapis.com https://kkb-production.jupyter-proxy.kaggle.net https://kkb-production.firebaseapp.com https://kaggle-metastore.firebaseapp.com https://apis.google.com https://content-sheets.googleapis.com/ https://accounts.google.com/ https://storage.googleapis.com https://docs.google.com https://drive.google.com https://calendar.google.com/ https://google.qualtrics.com/ https://player.kick.com/ https://player.twitch.tv/ https://kaggle.com http://localhost:* https://localhost:* localhost:* ;,,,
splunk.com,ok,200,https://www.splunk.com/,True,False,1,,False,False,False,False,ok,,,True,,True,upgrade-insecure-requests; frame-ancestors *.splunk.com *.touchcast.com *.salesforce.com *.cisco.com *.rainfocus.com;,,,
businesswire.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: Timeout 25000ms exceeded.
ge.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: Timeout 25000ms exceeded.
dupont.com,error,,,False,False,0,,False,False,False,False,,,,True,,True,,,,Page.goto: Timeout 25000ms exceeded.


==> anc/b2b_publishers.txt <==
# Curated B2B / business / technology / developer publishers where B2B display inventory
# and B2B audiences concentrate. One domain per line; '#' starts a comment.
# Categories are for the paper's breakdown only; the crawler ignores comments.
# Prune anything that has died since this list was written (2026-09) — the crawler
# marks unreachable domains and summarize_crawl.py excludes them.

## Business & financial news
wsj.com
ft.com
bloomberg.com
reuters.com
cnbc.com
forbes.com
fortune.com
businessinsider.com
economist.com
barrons.com
marketwatch.com
investopedia.com
fastcompany.com
inc.com
entrepreneur.com
hbr.org
axios.com
politico.com
thehill.com
qz.com
theinformation.com
semafor.com
morningbrew.com
thestreet.com
seekingalpha.com
fool.com
kiplinger.com
benzinga.com
finance.yahoo.com
nytimes.com
washingtonpost.com
theatlantic.com
newyorker.com
time.com
usatoday.com
latimes.com
bostonglobe.com
chicagotribune.com
sfchronicle.com
theguardian.com
telegraph.co.uk
thetimes.co.uk
independent.co.uk
bbc.com
cnn.com
nbcnews.com
cbsnews.com
abcnews.go.com
foxbusiness.com
npr.org
apnews.com
businesswire.com
prnewswire.com
globenewswire.com
crainsnewyork.com
bizjournals.com
americanbanker.com
institutionalinvestor.com
pymnts.com
finextra.com
bankingdive.com
supplychaindive.com
retaildive.com
marketingdive.com
hrdive.com
ciodive.com
utilitydive.com
constructiondive.com
healthcaredive.com
biopharmadive.com
industrydive.com
mckinsey.com
bcg.com
bain.com
deloitte.com
pwc.com
ey.com
kpmg.com
accenture.com
gartner.com
forrester.com
idc.com
statista.com
crunchbase.com
pitchbook.com
cbinsights.com
g2.com
capterra.com
trustradius.com
softwareadvice.com
getapp.com

## Technology news
techcrunch.com
theverge.com
wired.com
arstechnica.com
engadget.com
zdnet.com
cnet.com
venturebeat.com
theregister.com
techradar.com
tomshardware.com
9to5mac.com
9to5google.com
macrumors.com
androidauthority.com
androidpolice.com
gizmodo.com
mashable.com
thenextweb.com
siliconangle.com
geekwire.com
techmeme.com
hackernoon.com
slashdot.org
digitaltrends.com
pcmag.com
pcworld.com
computerworld.com
infoworld.com
cio.com
csoonline.com
networkworld.com
techrepublic.com
informationweek.com
darkreading.com
securityweek.com
scmagazine.com
bleepingcomputer.com
krebsonsecurity.com
thehackernews.com
helpnetsecurity.com
infosecurity-magazine.com
securityboulevard.com
cyberscoop.com
therecord.media
sdxcentral.com
datacenterknowledge.com
datacenterdynamics.com
lightreading.com
fierce-network.com
fiercewireless.com
rcrwireless.com
telecoms.com
totaltele.com
eetimes.com
electronicdesign.com
edn.com
semiengineering.com
semiwiki.com
hpcwire.com
nextplatform.com
servethehome.com
storagereview.com
blocksandfiles.com
techtarget.com
computerweekly.com
itpro.com
diginomica.com
constellationr.com
cmswire.com
martech.org
adexchanger.com
digiday.com
adweek.com
adage.com
marketingweek.com
thedrum.com
mediapost.com
exchangewire.com
searchengineland.com
searchenginejournal.com
moz.com
contentmarketinginstitute.com
demandgenreport.com
mit.edu
technologyreview.com
spectrum.ieee.org
acm.org
nature.com
newscientist.com
scientificamerican.com
quantamagazine.org
arxiv.org
ssrn.com
researchgate.net

## Developer documentation and communities
github.com
gitlab.com
stackoverflow.com
stackexchange.com
dev.to
medium.com
hashnode.com
news.ycombinator.com
lobste.rs
reddit.com
developer.mozilla.org
web.dev
developer.chrome.com
developers.google.com
cloud.google.com
learn.microsoft.com
developer.apple.com
docs.aws.amazon.com
aws.amazon.com
azure.microsoft.com
docs.docker.com
kubernetes.io
docs.python.org
nodejs.org
npmjs.com
pypi.org
rust-lang.org
go.dev
docs.oracle.com
developer.ibm.com
developer.nvidia.com
huggingface.co
kaggle.com
paperswithcode.com
tensorflow.org
pytorch.org
readthedocs.io
w3.org
whatwg.org
ietf.org
caniuse.com
css-tricks.com
smashingmagazine.com
sitepoint.com
freecodecamp.org
geeksforgeeks.org
tutorialspoint.com
w3schools.com
digitalocean.com
linode.com
vercel.com
netlify.com
cloudflare.com
fastly.com
akamai.com
twilio.com
stripe.com
plaid.com
auth0.com
okta.com
postman.com
swagger.io
jetbrains.com
visualstudio.com
atlassian.com
confluence.atlassian.com
jira.atlassian.com
bitbucket.org
sourceforge.net
dzone.com
infoq.com
thoughtworks.com
martinfowler.com
oreilly.com
manning.com
packtpub.com
pluralsight.com
udemy.com
coursera.org
edx.org
udacity.com
linkedin.com
glassdoor.com
indeed.com
dice.com
wellfound.com
ycombinator.com
producthunt.com
owler.com
zoominfo.com
apollo.io
lusha.com
clearbit.com
6sense.com
demandbase.com
bombora.com
leadfeeder.com
dealfront.com
warmly.ai
rb2b.com
kickfire.com

## B2B SaaS and enterprise vendors (marketing sites, docs, blogs)
salesforce.com
hubspot.com
marketo.com
adobe.com
oracle.com
sap.com
workday.com
servicenow.com
zendesk.com
freshworks.com
intercom.com
drift.com
zoom.us
slack.com
notion.so
asana.com
monday.com
clickup.com
trello.com
smartsheet.com
airtable.com
box.com
dropbox.com
docusign.com
gong.io
outreach.io
salesloft.com
seismic.com
highspot.com
snowflake.com
databricks.com
mongodb.com
elastic.co
redis.io
confluent.io
datadoghq.com
newrelic.com
splunk.com
dynatrace.com
pagerduty.com
sumologic.com
grafana.com
hashicorp.com
redhat.com
suse.com
canonical.com
vmware.com
citrix.com
nutanix.com
dell.com
hpe.com
cisco.com
juniper.net
arista.com
paloaltonetworks.com
fortinet.com
crowdstrike.com
sentinelone.com
zscaler.com
netskope.com
proofpoint.com
mimecast.com
rapid7.com
tenable.com
qualys.com
snyk.io
veracode.com
checkpoint.com
sophos.com
trendmicro.com
mcafee.com
ibm.com
intel.com
amd.com
nvidia.com
qualcomm.com
arm.com
broadcom.com
micron.com
tsmc.com
samsung.com
lenovo.com
hp.com
xerox.com
autodesk.com
ptc.com
ansys.com
siemens.com
ge.com
honeywell.com
rockwellautomation.com
schneider-electric.com
abb.com
emerson.com
caterpillar.com
deere.com
3m.com
dupont.com
basf.com
dow.com
shell.com
bp.com
exxonmobil.com
chevron.com
jpmorgan.com
goldmansachs.com
morganstanley.com
bankofamerica.com
wellsfargo.com
citi.com
blackrock.com
vanguard.com
fidelity.com
schwab.com
americanexpress.com
visa.com
mastercard.com
paypal.com
squareup.com
intuit.com
quickbooks.intuit.com
xero.com
sage.com
netsuite.com
bill.com
brex.com
ramp.com
gusto.com
rippling.com
adp.com
paychex.com
bamboohr.com
greenhouse.io
lever.co
workable.com
smartrecruiters.com
icims.com
cornerstoneondemand.com
docebo.com
skillsoft.com
mailchimp.com
constantcontact.com
klaviyo.com
braze.com
iterable.com
sprinklr.com
hootsuite.com
sproutsocial.com
semrush.com
ahrefs.com
similarweb.com
hotjar.com
fullstory.com
amplitude.com
mixpanel.com
segment.com
mparticle.com
tealium.com
optimizely.com
contentful.com
sitecore.com
acquia.com
wordpress.com
wix.com
squarespace.com
shopify.com
bigcommerce.com


==> anc/csp_crawl.py <==
#!/usr/bin/env python3
"""
CSP / WebAssembly / third-party-frame crawler for the SIF paper (Section VIII-A).

For each site it records the enforced and report-only Content Security Policies
(headers and <meta>), classifies them statically for (a) page-context WebAssembly,
(b) a vendor iframe on a probe origin, (c) a cross-origin module worker on that
origin, and (d) presence of 'wasm-unsafe-eval'; and it probes WebAssembly
compilation dynamically in the page context, which is the ground truth for (a).

Usage:
  pip install playwright && playwright install chromium
  python3 csp_crawl.py --tranco top-1m.csv --limit 10000 --out tranco10k.csv
  python3 csp_crawl.py --list b2b_publishers.txt --out b2b.csv
  python3 summarize_crawl.py tranco10k.csv --label "Tranco 10k"

Tranco list: https://tranco-list.eu/ (download the CSV; format "rank,domain").
The crawler stores no page content, only policies and probe results.
"""
import argparse, asyncio, csv, os, re, sys, time
from urllib.parse import urlparse

PROBE_ORIGIN = "https://sif.vendor.example"   # the hypothetical vendor origin
WASM_MAGIC = [0x00, 0x61, 0x73, 0x6D, 0x01, 0x00, 0x00, 0x00]  # empty valid module

def parse_policy(policy: str) -> dict:
    """CSP serialisation -> {directive: [source expressions]} (lower-cased directive names)."""
    out = {}
    for token in policy.split(";"):
        token = token.strip()
        if not token:
            continue
        parts = token.split()
        name, values = parts[0].lower(), parts[1:]
        if name not in out:  # duplicates are ignored per spec (first wins)
            out[name] = values
    return out

def effective(policy: dict, chain):
    """Return (directive_name, sources) for the first directive present in the fallback chain."""
    for d in chain:
        if d in policy:
            return d, policy[d]
    return None, None

def host_matches(source: str, origin: str) -> bool:
    """Does a CSP host-source or scheme-source admit `origin`? (subset of CSP3 matching)"""
    s = source.strip()
    if s in ("*",):
        return True
    if s.endswith(":"):                      # scheme-source, e.g. https:
        return origin.startswith(s)
    if s.startswith("'"):                    # keywords never admit a foreign origin
        return False
    u = urlparse(origin)
    host = u.hostname or ""
    src = s
    if "://" in src:
        if not src.lower().startswith(u.scheme + "://"):
            return False
        src = src.split("://", 1)[1]
    src = src.split("/", 1)[0]               # drop path
    src_host, _, src_port = src.partition(":")
    if src_port and src_port not in ("*", str(u.port or 443)):
        return False
    src_host = src_host.lower()
    if src_host.startswith("*."):
        return host.endswith(src_host[1:]) and host != src_host[2:]
    return host == src_host

def classify(policies: list[str]) -> dict:
    """Static classification across all enforced policies (all must allow)."""
    res = {
        "n_policies": len(policies),
        "script_effective": "",
        "has_unsafe_eval": False,
        "has_wasm_unsafe_eval": False,
        "strict_dynamic": False,
        "wasm_static_blocked": False,
        "frame_effective": "",
        "frame_allowed": True,
        "worker_effective": "",
        "worker_allowed": True,
    }
    for raw in policies:
        pol = parse_policy(raw)
        d, srcs = effective(pol, ["script-src", "default-src"])
        if d:
            res["script_effective"] = res["script_effective"] or d
            has_ue = "'unsafe-eval'" in srcs
            has_wue = "'wasm-unsafe-eval'" in srcs
            res["has_unsafe_eval"] |= has_ue
            res["has_wasm_unsafe_eval"] |= has_wue
            res["strict_dynamic"] |= "'strict-dynamic'" in srcs
            if not (has_ue or has_wue):
                res["wasm_static_blocked"] = True
        d, srcs = effective(pol, ["frame-src", "child-src", "default-src"])
        if d:
            res["frame_effective"] = res["frame_effective"] or d
            if not any(host_matches(s, PROBE_ORIGIN) for s in srcs):
                res["frame_allowed"] = False
        d, srcs = effective(pol, ["worker-src", "child-src", "script-src", "default-src"])
        if d:
            res["worker_effective"] = res["worker_effective"] or d
            if "'strict-dynamic'" in srcs or not any(host_matches(s, PROBE_ORIGIN) for s in srcs):
                res["worker_allowed"] = False
    return res

PROBE_JS = """
() => {
  const out = {wasm: 'ok', err: ''};
  try { new WebAssembly.Module(new Uint8Array(%s)); }
  catch (e) { out.wasm = (e && e.name) || 'error'; out.err = String(e && e.message || '').slice(0, 200); }
  const metas = Array.from(document.querySelectorAll('meta[http-equiv]'))
    .filter(m => (m.getAttribute('http-equiv') || '').toLowerCase() === 'content-security-policy')
    .map(m => m.getAttribute('content') || '');
  return {probe: out, meta: metas};
}
""" % WASM_MAGIC

def blank_row(domain: str) -> dict:
    return {"domain": domain, "status": "", "http_status": "", "final_url": "", "csp_headers": "",
            "csp_ro_headers": "", "csp_meta": "", "wasm_probe": "", "wasm_probe_err": "", "error": ""}

async def visit(context, domain: str, timeout_ms: int) -> dict:
    row = blank_row(domain)
    page = await context.new_page()
    try:
        try:
            resp = await page.goto(f"https://{domain}/", wait_until="domcontentloaded", timeout=timeout_ms)
        except Exception as e:
            # Apex names with no address record (CDN and asset hosts) are retried once under www.
            if "ERR_NAME_NOT_RESOLVED" not in str(e) or domain.startswith("www."):
                raise
            await page.close()          # a second navigation on a failed page can wedge page.close()
            page = await context.new_page()
            resp = await page.goto(f"https://www.{domain}/", wait_until="domcontentloaded", timeout=timeout_ms)
        if resp is None:
            row["status"] = "no-response"; return row
        row["http_status"] = resp.status
        row["final_url"] = page.url
        headers = await resp.all_headers()
        # Duplicate headers arrive comma-joined (RFC 9110 list syntax; Playwright's all_headers()).
        # The raw value is stored; split_policies() separates the policies at classification time.
        row["csp_headers"] = headers.get("content-security-policy", "").replace("\n", " || ")
        row["csp_ro_headers"] = headers.get("content-security-policy-report-only", "").replace("\n", " || ")
        try:
            r = await page.evaluate(PROBE_JS)
            row["wasm_probe"] = r["probe"]["wasm"]
            row["wasm_probe_err"] = r["probe"]["err"]
            row["csp_meta"] = " || ".join(r["meta"])
        except Exception as e:  # e.g. navigation happened
            row["wasm_probe"] = "eval-failed"; row["wasm_probe_err"] = str(e)[:200]
        row["status"] = "ok"
    except Exception as e:
        row["status"] = "error"; row["error"] = str(e).splitlines()[0][:200]
    finally:
        await page.close()
    return row

def split_policies(serialized: str) -> list[str]:
    """Split a stored header/meta field into individual policies. A serialized CSP cannot contain
    a comma (CSP3 §2.2 ABNF), so a comma always separates two policies delivered in one field."""
    return [p.strip() for p in re.split(r"\s*\|\|\s*|,", serialized) if p.strip()]

def finalize(row: dict) -> dict:
    policies = split_policies(row["csp_headers"]) + split_policies(row["csp_meta"])
    row.update(classify(policies))
    row["has_csp"] = bool(policies)
    row["has_csp_ro"] = bool(row["csp_ro_headers"].strip())
    return row

async def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--tranco", help="Tranco CSV (rank,domain)")
    ap.add_argument("--list", help="text file, one domain per line")
    ap.add_argument("--limit", type=int, default=10000)
    ap.add_argument("--concurrency", type=int, default=8)
    ap.add_argument("--timeout", type=int, default=25000, help="ms per site")
    ap.add_argument("--out", required=True)
    ap.add_argument("--resume", action="store_true", help="skip domains already present in --out")
    ap.add_argument("--smoke", type=int, default=0, help="crawl only the first N domains (sanity check)")
    args = ap.parse_args()

    domains = []
    if args.tranco:
        with open(args.tranco) as f:
            for line in f:
                parts = line.strip().split(",")
                if len(parts) >= 2:
                    domains.append(parts[1])
                if len(domains) >= args.limit:
                    break
    if args.list:
        with open(args.list) as f:
            domains += [l.strip() for l in f if l.strip() and not l.startswith("#")]
    if not domains:
        sys.exit("no domains")
    if args.smoke:
        domains = domains[:args.smoke]
    done_before = set()
    if args.resume and os.path.exists(args.out):
        with open(args.out) as f:
            done_before = {r["domain"] for r in csv.DictReader(f)}
        domains = [d for d in domains if d not in done_before]
        print(f"resume: {len(done_before)} already done, {len(domains)} to go", file=sys.stderr)

    from playwright.async_api import async_playwright
    fields = ["domain", "status", "http_status", "final_url", "has_csp", "has_csp_ro", "n_policies",
              "script_effective", "has_unsafe_eval", "has_wasm_unsafe_eval", "strict_dynamic",
              "wasm_static_blocked", "wasm_probe", "wasm_probe_err", "frame_effective", "frame_allowed",
              "worker_effective", "worker_allowed", "csp_headers", "csp_ro_headers", "csp_meta", "error"]
    sem = asyncio.Semaphore(args.concurrency)
    t0 = time.time()
    async with async_playwright() as pw:
        browser = await pw.chromium.launch(headless=True)
        context = await browser.new_context(ignore_https_errors=True,
                                            user_agent="Mozilla/5.0 (X11; Linux x86_64) AppleWebKit/537.36 (KHTML, like Gecko) Chrome/140.0.0.0 Safari/537.36")
        mode = "a" if (args.resume and done_before) else "w"
        with open(args.out, mode, newline="") as f:
            w = csv.DictWriter(f, fieldnames=fields, extrasaction="ignore")
            if mode == "w":
                w.writeheader()
            async def one(d):
                async with sem:
                    try:   # hard deadline: a Playwright call can hang past the page timeout
                        row = await asyncio.wait_for(visit(context, d, args.timeout), timeout=3 * args.timeout / 1000)
                    except asyncio.TimeoutError:
                        row = blank_row(d); row["status"] = "error"; row["error"] = "hung: exceeded 3x timeout"
                    row = finalize(row)
                    w.writerow(row); f.flush()
                    return row
            done = 0
            for coro in asyncio.as_completed([one(d) for d in domains]):
                await coro; done += 1
                if done % 100 == 0:
                    print(f"{done}/{len(domains)}  {time.time()-t0:.0f}s", file=sys.stderr)
        await browser.close()

if __name__ == "__main__":
    asyncio.run(main())


==> anc/krr.py <==
"""
Reference implementation of the SIF privacy mechanism (paper Section VI) and the
closed-form quantities of Section VIII: memoised k-ary randomised response keyed to a
first-party identifier, aggregate de-biasing, channel capacity, linkage advantage,
per-emission leakage from a confusion matrix, and the cross-side agreement matrix.

Pure Python + NumPy. Run the tests with:  python3 -m pytest test_krr.py
"""
from __future__ import annotations
import hashlib, hmac, math
from dataclasses import dataclass
import numpy as np


@dataclass(frozen=True)
class KRR:
    """k-ary randomised response over C values with per-axis budget eps."""
    C: int
    eps: float

    @property
    def p(self) -> float:
        e = math.exp(self.eps)
        return e / (e + self.C - 1)

    @property
    def q(self) -> float:
        return (1.0 - self.p) / (self.C - 1)

    def randomize(self, v: int, r: float) -> int:
        """Deterministic randomised response driven by a coin r in [0,1)."""
        if not (0 <= v < self.C):
            raise ValueError("value out of range")
        if r < self.p:
            return v
        j = int((r - self.p) / self.q)          # index among the C-1 other values
        j = min(j, self.C - 2)
        return j if j < v else j + 1

    def sample(self, v: int, rng: np.random.Generator) -> int:
        return self.randomize(v, float(rng.random()))

    def channel(self) -> np.ndarray:
        """C x C row-stochastic matrix R[t, w] = P[emit w | true t]."""
        R = np.full((self.C, self.C), self.q)
        np.fill_diagonal(R, self.p)
        return R

    def debias(self, counts: np.ndarray) -> np.ndarray:
        """Unbiased estimate of the true frequency vector from emitted counts."""
        counts = np.asarray(counts, dtype=float)
        y = counts / counts.sum()
        return (y - self.q) / (self.p - self.q)

    def capacity_bits(self) -> float:
        """Capacity of the symmetric channel: the covert-channel bound per emission."""
        p, q, C = self.p, self.q, self.C
        h = -(p * math.log2(p) + (C - 1) * q * math.log2(q))
        return math.log2(C) - h

    def linkage_advantage(self, prior=None) -> float:
        """(p-q)^2 (1 - sum pi^2): advantage of the equality test across two independent releases."""
        prior = np.full(self.C, 1.0 / self.C) if prior is None else np.asarray(prior, dtype=float)
        return (self.p - self.q) ** 2 * (1.0 - float(np.sum(prior ** 2)))


class MemoisedCoin:
    """Coin r = PRF_{k_s}(id || axis || value) in [0,1), as applied in the bridge tier (T1).

    k_s is the per-(top-level site, vendor origin) secret held in partitioned storage;
    id is the publisher's first-party identifier (e.g. SharedID). The same
    (id, axis, value) always yields the same coin; a different id yields an
    independent coin, which is what gives Proposition 6 (no incremental linkability).
    """
    def __init__(self, site_secret: bytes):
        self.k = site_secret

    def coin(self, first_party_id: str, axis: str, value: int) -> float:
        msg = f"{first_party_id}\x00{axis}\x00{value}".encode()
        d = hmac.new(self.k, msg, hashlib.sha256).digest()
        return int.from_bytes(d[:8], "big") / 2.0 ** 64

    def emit(self, mech: KRR, first_party_id: str, axis: str, value: int) -> int:
        return mech.randomize(value, self.coin(first_party_id, axis, value))


def mutual_information_bits(joint: np.ndarray) -> float:
    """I(X;Y) for a joint probability matrix."""
    joint = np.asarray(joint, dtype=float)
    joint = joint / joint.sum()
    px = joint.sum(axis=1, keepdims=True)
    py = joint.sum(axis=0, keepdims=True)
    nz = joint > 0
    return float(np.sum(joint[nz] * np.log2(joint[nz] / (px @ py)[nz])))


def leakage_bits(confusion: np.ndarray, prior: np.ndarray, mech: KRR | None = None) -> float:
    """I(T; L~) per emission: confusion M[t, y] = P[predict y | true t], optional k-RR after it.
    This is the quantity to report instead of accuracy (Section VI, "The weak classifier as a privacy budget")."""
    M = np.asarray(confusion, dtype=float)
    Q = M if mech is None else M @ mech.channel()
    joint = np.diag(np.asarray(prior, dtype=float)) @ Q
    return mutual_information_bits(joint)


def symmetric_confusion(C: int, accuracy: float) -> np.ndarray:
    """Classifier with accuracy a and unstructured (uniform) errors."""
    M = np.full((C, C), (1.0 - accuracy) / (C - 1))
    np.fill_diagonal(M, accuracy)
    return M


def agreement_matrix(confusion: np.ndarray, prior: np.ndarray, mech: KRR) -> np.ndarray:
    """E[A] = Q^T diag(pi) Q for the cross-side calibration of Section VII."""
    Q = np.asarray(confusion, dtype=float) @ mech.channel()
    return Q.T @ np.diag(np.asarray(prior, dtype=float)) @ Q


def admissible_set(size_lower_bound: int, prior_within_org: np.ndarray, k: int = 30) -> np.ndarray:
    """Definition 1: values v with n_min * pi(v) >= k. Depends only on the organisation class."""
    prior_within_org = np.asarray(prior_within_org, dtype=float)
    return np.where(size_lower_bound * prior_within_org >= k)[0]


def emit_axis(mech_eps: float, coin: "MemoisedCoin", first_party_id: str, axis: str, value: int,
              size_lower_bound: int, prior_within_org: np.ndarray, k: int = 30):
    """Emit one axis under Definition 1 with a memoised coin.

    Returns None when the axis is not emitted for anyone in this organisation class
    (|U| <= 1). A true value outside the admissible set U is first replaced by a
    uniformly random element of U (using the same memoised coin), then k-RR over U."""
    U = admissible_set(size_lower_bound, prior_within_org, k)
    if len(U) <= 1:
        return None
    r = coin.coin(first_party_id, axis, value)
    if value not in U:
        value = int(U[int(r * len(U)) % len(U)])
        r = coin.coin(first_party_id, axis + "~", value)     # fresh memoised coin for the RR step
    mech = KRR(len(U), mech_eps)
    return int(U[mech.randomize(int(np.where(U == value)[0][0]), r)])


def expected_unique_fraction(org_sizes: np.ndarray, prior_within_org: np.ndarray) -> float:
    """Toy re-identification statistic: fraction of people who are alone in their
    (organisation, label) cell, for a population of organisations with the given sizes
    and a common within-organisation label prior. Used by the synthetic evaluation."""
    org_sizes = np.asarray(org_sizes)
    total = org_sizes.sum()
    unique = 0.0
    for n in org_sizes:
        for pi in prior_within_org:
            # expected number of people alone in the cell: n * pi * (1-pi)^(n-1)
            unique += n * pi * (1.0 - pi) ** (n - 1)
    return unique / total


==> anc/make_figs.py <==
"""Analytic figures for the paper. All closed-form; no data files.
Run: python3 make_figs.py  (writes PDFs next to this file)
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib import rcParams

rcParams.update({
    "font.family": "serif",
    "font.serif": ["TeX Gyre Termes", "Liberation Serif", "STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix",
    "font.size": 8.5,
    "axes.labelsize": 8.5,
    "axes.titlesize": 9,
    "legend.fontsize": 7.5,
    "xtick.labelsize": 7.5,
    "ytick.labelsize": 7.5,
    "axes.linewidth": 0.6,
    "axes.edgecolor": "#c3c2b7",
    "axes.labelcolor": "#0b0b0b",
    "xtick.color": "#898781",
    "ytick.color": "#898781",
    "grid.color": "#e1e0d9",
    "grid.linewidth": 0.5,
    "lines.linewidth": 1.6,
    "pdf.fonttype": 42,
})
# Fixed-order categorical slots (validated on white): blue, orange, aqua, yellow, magenta
SLOTS = ["#2a78d6", "#eb6834", "#1baf7a", "#eda100", "#e87ba4"]
DASH = ["-", (0, (5, 2)), (0, (2, 1.5)), (0, (4, 1.5, 1, 1.5)), (0, (1, 1))]

def p_keep(eps, C):
    e = np.exp(eps)
    return e / (e + C - 1)

def q_other(eps, C):
    return (1 - p_keep(eps, C)) / (C - 1)

def capacity(eps, C):
    p, q = p_keep(eps, C), q_other(eps, C)
    with np.errstate(divide="ignore", invalid="ignore"):
        h = -(p * np.log2(p) + (C - 1) * q * np.log2(q))
    return np.log2(C) - h

def linkage(eps, C):
    p, q = p_keep(eps, C), q_other(eps, C)
    return (p - q) ** 2 * (1 - 1 / C)

def leakage(acc, C, eps=None):
    """Mutual information I(T; L) for a symmetric-error classifier with accuracy acc,
    uniform prior, optionally followed by k-RR(eps). Bits."""
    if eps is None:
        a2 = acc
    else:
        a2 = acc * p_keep(eps, C) + (1 - acc) * q_other(eps, C)
    a2 = np.clip(a2, 1e-12, 1 - 1e-12)
    with np.errstate(divide="ignore", invalid="ignore"):
        h = -(a2 * np.log2(a2) + (1 - a2) * np.log2((1 - a2) / (C - 1)))
    return np.log2(C) - h

def style(ax):
    ax.grid(True, axis="y")
    ax.spines[["top", "right"]].set_visible(False)
    ax.tick_params(length=2.5)

def end_label(ax, x, y, text, color, dy=0):
    ax.annotate(text, (x[-1], y[-1]), xytext=(3, dy), textcoords="offset points",
                fontsize=7.2, color="#52514e", va="center", ha="left")

# ---------- Figure: keep probability vs epsilon ----------
eps = np.linspace(0, 9, 400)
fig, ax = plt.subplots(figsize=(3.35, 2.35))
series = [(4, "C=4 (size)"), (5, "C=5 (seniority)"), (10, "C=10 (function)"), (20, "C=20 (industry)"), (4000, "joint cell, C=4000")]
offsets = {4: 4, 5: 0, 10: -4, 20: -8, 4000: 0}
for i, (C, name) in enumerate(series):
    y = p_keep(eps, C)
    ax.plot(eps, y, color=SLOTS[i], linestyle=DASH[i], label=name)
ax.axvline(3, color="#c3c2b7", linewidth=0.6)
ax.text(3.08, 0.05, r"$\varepsilon=3$", fontsize=7.2, color="#52514e")
ax.plot([8.8], [0.95], marker="o", markersize=4, color="#0b0b0b", zorder=5)
ax.annotate("Topics API\n(5% noise, 350 topics)", (8.8, 0.95), xytext=(-60, -22),
            textcoords="offset points", fontsize=7, color="#52514e",
            arrowprops=dict(arrowstyle="-", color="#898781", lw=0.5))
ax.set_xlim(0, 9); ax.set_ylim(0, 1.02)
ax.set_xlabel(r"per-axis privacy budget $\varepsilon$")
ax.set_ylabel(r"$p$ = P[emit true value]")
style(ax)
ax.legend(loc="center right", frameon=False, bbox_to_anchor=(1.0, 0.42))
fig.tight_layout(pad=0.4)
fig.savefig("fig_krr_keep.pdf")
plt.close(fig)

# ---------- Figure: capacity and linkage ----------
fig, (a1, a2) = plt.subplots(1, 2, figsize=(7.0, 2.4))
for i, C in enumerate([4, 5, 10, 20]):
    y = capacity(eps, C)
    a1.plot(eps, y, color=SLOTS[i], linestyle=DASH[i], label=f"C={C}")
    end_label(a1, eps, y, f"C={C}", SLOTS[i], dy={4: -4, 5: 4, 10: 0, 20: 0}[C])
a1.axvline(3, color="#c3c2b7", linewidth=0.6)
a1.set_xlim(0, 9); a1.set_ylim(0, 4.6)
a1.set_xlabel(r"per-axis $\varepsilon$"); a1.set_ylabel("channel capacity (bits per emission)")
a1.set_title("(a) Covert-channel bound through the noised label", loc="left", fontsize=8.5)
style(a1); a1.legend(loc="upper left", frameon=False)

for i, C in enumerate([5, 10, 20]):
    y = linkage(eps, C)
    a2.plot(eps, y, color=SLOTS[i], linestyle=DASH[i], label=f"C={C}")
    end_label(a2, eps, y, f"C={C}", SLOTS[i])
a2.axvline(3, color="#c3c2b7", linewidth=0.6)
a2.set_xlim(0, 9); a2.set_ylim(0, 1.0)
a2.set_xlabel(r"per-axis $\varepsilon$"); a2.set_ylabel(r"linkage advantage $(p-q)^2(1-\sum_i\pi_i^2)$")
a2.set_title("(b) Cross-site linkage advantage per axis (uniform prior)", loc="left", fontsize=8.5)
style(a2); a2.legend(loc="upper left", frameon=False)
fig.tight_layout(pad=0.4, w_pad=1.5)
fig.savefig("fig_capacity_linkage.pdf")
plt.close(fig)

# ---------- Figure: leakage vs accuracy ----------
fig, axes = plt.subplots(1, 2, figsize=(7.0, 2.4))
for ax, C in zip(axes, [5, 10]):
    acc = np.linspace(1 / C, 1, 300)
    curves = [(None, "no noise"), (3.0, r"k-RR, $\varepsilon=3$"), (2.0, r"k-RR, $\varepsilon=2$")]
    for i, (e, name) in enumerate(curves):
        y = leakage(acc, C, e)
        ax.plot(acc, y, color=SLOTS[i], linestyle=DASH[i], label=name)
        end_label(ax, acc, y, name, SLOTS[i], dy=[0, 0, -6][i])
    ax.axhline(np.log2(C), color="#898781", linewidth=0.6, linestyle=(0, (1, 2)))
    ax.text(1 / C + 0.01, np.log2(C) - 0.12, r"$\log_2 C$: fixed-pattern-error bound", fontsize=7, color="#52514e")
    ax.axvline(0.6, color="#c3c2b7", linewidth=0.6)
    ax.set_xlim(1 / C, 1.0); ax.set_ylim(0, np.log2(C) + 0.15)
    ax.set_xlabel("classifier accuracy $a$ (unstructured errors)")
    ax.set_ylabel(r"$I(T;\tilde{L})$ bits per emission")
    ax.set_title(f"({'ab'[C==10]}) C={C}", loc="left", fontsize=8.5)
    style(ax); ax.legend(loc="upper left", bbox_to_anchor=(0.0, 0.86), frameon=False)
fig.tight_layout(pad=0.4, w_pad=1.5)
fig.savefig("fig_leakage.pdf")
plt.close(fig)

# ---------- Print the numbers used in the text ----------
for C in [4, 5, 10, 20, 4000]:
    print(f"C={C:5d}  eps=3: p={p_keep(3, C):.3f}  capacity={capacity(3, C):.2f} bits  linkage={linkage(3, C):.3f}")
print("sum capacity eps=3 (4,5,10,20):", sum(capacity(3.0, C) for C in [4, 5, 10, 20]).round(2))
print("leakage C=5 a=0.6: none", leakage(0.6, 5).round(3), " eps3", leakage(0.6, 5, 3).round(3), " eps2", leakage(0.6, 5, 2).round(3))
print("Topics effective eps:", np.log(0.95014 / (0.05 / 350)).round(2))


==> anc/proofs.md <==
# Full proofs for "Privacy-Friendly Cohort Determination: Sealed, CSP-Independent In-Browser ML Inference of Professional Segments for Identity-Less Advertising" (SIF)

Statements and proofs as in the v1 draft before compression. Notation follows the paper: $p_a = e^{\varepsilon_a}/(e^{\varepsilon_a}+C_a-1)$, $q_a=(1-p_a)/(C_a-1)$, $U_a(o)$ the admissible set of Definition 1, $\tilde L$ the emitted value. Bracketed keys are citation keys in `refs.bib`.


## Proposition 1 (Policy independence)

Under the HTML and CSP Level 3 specifications, third-party script executing in a publisher document can obtain an execution context whose Content Security Policy is authored by the third party if and only if it navigates a child navigable to a non-local URL on an origin it controls.

**Proof sketch.** HTML's "determine navigation params policy container" returns a clone of the parent's policy container for `about:srcdoc`, a clone of the initiator's for any local-scheme URL (`about:blank`, `blob:`, `data:`), and the *response's* policy container otherwise [html-policy-container]. Hence every frame created without a network navigation inherits the publisher's policy, and a frame navigated to the vendor's HTTPS URL is governed solely by the vendor's response headers; the embedder's remaining levers are whether the frame loads (`frame-src` $\to$ `child-src` $\to$ `default-src`), sandbox flags and Permissions-Policy delegation [csp3]. Workers do not provide an alternative: HTML fetches a classic worker script with request mode `same-origin`, so a vendor URL cannot be used; module workers may be cross-origin but their creation is governed by the publisher's `worker-src` $\to$ `child-src` $\to$ `script-src` chain [html-workers,csp3], which is the chain strict publishers lock. Inline and `eval`-style contexts inherit trivially.


## Proposition 2 (Bounded covert channel)

Let the taxonomy have axes $a=1..A$ with $C_a$ values, let T1 emit each axis through k-RR with keep probability $p_a$ and emit at most once per epoch per site. Then any T2, however malicious, can transmit at most
$B=\sum_{a}\big(\log_2 C_a - H(p_a, q_a,\ldots,q_a)\big)$ bits per site per epoch to any observer of the bid stream, where $q_a=(1-p_a)/(C_a-1)$.

**Proof.** T2's only output channel is the per-axis value it hands to T1; T1 maps it through a symmetric channel with capacity $\log_2 C_a - H(\text{row})$ and emits once. Capacities of independent parallel channels add.


## Proposition 3 (Local differential privacy per emitted value)

Modelling $\mathrm{PRF}_{k_s}$ as a random function, for any true values $v, v' \in V_a$ (admissible or not) and any output $w$, $\Pr[\tilde{L} = w \mid v] \le e^{\varepsilon_a} \Pr[\tilde{L} = w \mid v']$.

**Proof.** For admissible $v$ the output distribution is $p_a$ on $v$ and $q_a$ on the other admissible values, and $p_a/q_a = e^{\varepsilon_a}$. For inadmissible $v$ it is uniform, $1/C_a$ on each admissible value. The ratios between the two cases are $p_a C_a = e^{\varepsilon_a} C_a / (e^{\varepsilon_a} + C_a - 1) \le e^{\varepsilon_a}$ and $1/(q_a C_a) = (e^{\varepsilon_a} + C_a - 1)/C_a \le e^{\varepsilon_a}$. Because the admissible set is a function of the organisation class alone, the observer learns nothing about $v$ from which values are admissible.


## Proposition 4 (Anonymity floor within an organisation)

Let an organisation of $n \ge n_{\min}(o)$ employees have within-organisation prior $\pi_a$, and let every employee emit axis $a$ under Definition 1 with independent memoised coins. For every admissible value $w$, the expected number of employees emitting $w$ is at least $k\, p_a$.

**Proof.** An employee whose true value is $w$ emits $w$ with probability $p_a$, and $n\,\pi_a(w) \ge n_{\min}(o)\,\pi_a(w) \ge k$ by admissibility.


## Proposition 5 (No averaging; loss composes over values, not requests)

For fixed $(s, \mathit{id}, a, v)$ the emitted value is constant across requests. The privacy loss an observer of site $s$ accumulates under one identifier is at most $\varepsilon_a$ per distinct true value of axis $a$ observed under that identifier, independent of the number of requests or epochs.

**Proof.** The output is a deterministic function of $(k_s, \mathit{id}, a, v)$. Distinct true values yield independent PRF outputs, and each is an $\varepsilon_a$-LDP release of the value by Proposition 3; identical values yield identical outputs and no fresh release. This is the permanent-randomised-response argument of RAPPOR [erlingsson2014rappor] and the change-driven accounting of Joseph et al. [joseph2018evolving]. Professional attributes change on the timescale of job changes, so the accumulated loss is small in practice.


## Proposition 6 (No incremental linkability)

Consider an observer of the bid stream of site $s$ (A2) deciding whether two requests originate from the same device. (i) If the requests carry the same identifier, their labels are identical by construction and contribute nothing beyond the identifier. (ii) If they carry different identifiers, because the publisher's identifier was reset or because the requests come from different devices, their labels are independent $\varepsilon_a$-LDP releases of the respective true values, exactly as if the two requests came from different sites. In particular the label cannot be used to bridge an identifier reset.

**Proof.** (i) is immediate from Proposition 5. For (ii), the PRF input differs in $\mathit{id}$, so the coins are independent given the true values, which is the cross-site case of Proposition 7. A mechanism whose coin were keyed to a device secret that survives identifier resets would emit the same noised value across the reset and would therefore *aid* re-identification; keying to the publisher's identifier makes the coin rotate exactly when the identifier does.


## Proposition 7 (Cross-site linkage advantage)

Let two sites (or two identifiers) observe independent releases $\tilde{L}_1, \tilde{L}_2$ of axis $a$, and let the population prior over $V_a$ be $\boldsymbol{\pi}$. The advantage of the equality test "$\tilde{L}_1 = \tilde{L}_2$" in distinguishing same-device pairs from different-device pairs is
\begin{align*}
&\Pr[\tilde{L}_1 = \tilde{L}_2 \mid \text{same}] - \Pr[\tilde{L}_1 = \tilde{L}_2 \mid \text{different}] \\
&\qquad = (p_a - q_a)^2 \Big(1 - \textstyle\sum_i \pi_i^2\Big).
\end{align*}

**Proof.** For the same device with true value $v$, $\Pr[\tilde{L}_1 = \tilde{L}_2] = p_a^2 + (C_a - 1) q_a^2$. For different devices with true values $v \ne v'$, $\Pr[\tilde{L}_1 = \tilde{L}_2] = 2 p_a q_a + (C_a - 2) q_a^2$; the difference is $(p_a - q_a)^2$. Different devices share a true value with probability $\sum_i \pi_i^2$, in which case the difference is zero.


==> anc/reid_sim.py <==
"""
Re-identification within a resolved organisation (paper Section VIII-C).

Threat: the bid-stream observer knows the employer (corporate egress) and sees the
emitted label. For a person with true value v on an axis with within-organisation
prior pi in an organisation of n employees, the anonymity set is the set of coworkers
who would emit the same observable; with memoised k-RR every coworker's coin is
independent.

Mechanisms compared:
  org-only         : the observer knows only the organisation (baseline).
  unnoised         : true (S, F) emitted in the clear.
  naive            : per-axis suppression that depends on the person's own value
                     (emit ⊥ if n*pi(v) < k), then k-RR over the full value set.
  sif              : Definition 1 of the paper — admissible set U = {v : n*pi(v) >= k}
                     decided per organisation class, k-RR over U only, values outside U
                     mapped to a uniform admissible value; axis dropped for everyone if U
                     is empty. Optional joint-cell rule drops the function axis when
                     n*pi_S(s)*pi_F(f) < k.

P[unique] = sum_w P[w|v] (1 - m(w))^(n-1),   m(w) = P[a random coworker emits w].
Run: python3 reid_sim.py  -> writes ../figs/fig_reid.pdf and prints the numbers.
"""
import numpy as np, os, sys
sys.path.insert(0, os.path.dirname(__file__))
from krr import KRR

rng = np.random.default_rng(7)
N = 150_000
K = 30

# Employment shares by enterprise size class: U.S. Census Bureau, SUSB 2022 (released 2025-04-10),
# "U.S. & states, NAICS sectors, detailed employment sizes", United States / all industries;
# employment 21,950,184 / 21,976,701 / 18,323,671 / 73,497,851 of 135,748,407 (<500 employees = 45.9%).
CLASSES = [((1, 19), 0.162), ((20, 99), 0.162), ((100, 499), 0.135), ((500, 50_000), 0.541)]
# Within-organisation priors (assumed; Section VIII-C reports a sensitivity check).
PI_S = np.array([0.75, 0.13, 0.07, 0.03, 0.02])                       # IC, manager, director, VP, exec/owner
PI_F = np.array([0.22, 0.16, 0.13, 0.11, 0.10, 0.08, 0.07, 0.06, 0.04, 0.03])

def sample_population(n_people):
    shares = np.array([s for _, s in CLASSES])
    cls = rng.choice(len(CLASSES), size=n_people, p=shares / shares.sum())
    lo = np.array([c[0][0] for c in CLASSES])[cls]; hi = np.array([c[0][1] for c in CLASSES])[cls]
    n = np.clip(np.exp(rng.uniform(np.log(lo), np.log(hi + 1))).astype(int), lo, hi)
    s = rng.choice(len(PI_S), size=n_people, p=PI_S)
    f = rng.choice(len(PI_F), size=n_people, p=PI_F)
    return n, s, f

def axis_observables(n, v, pi, eps, mech):
    """List of (P[observable | v], P[random coworker emits that observable])."""
    C = len(pi)
    if mech == "unnoised":
        return [(1.0, float(pi[v]))]
    U = n * pi >= K
    if mech == "naive":
        if not U[v]:
            return [(1.0, float(pi[~U].sum()))]
        m = KRR(C, eps); p, q = m.p, m.q
        return [((p if w == v else q), float(sum(pi[u] * (p if w == u else q) for u in range(C) if U[u])))
                for w in range(C)]
    # mech == "sif": decision depends only on U, never on v
    idx = np.where(U)[0]
    if len(idx) == 0:
        return [(1.0, 1.0)]                          # axis dropped for everyone: no information
    if len(idx) == 1:
        return [(1.0, 1.0)]                          # everyone emits the same value: no information
    m = KRR(len(idx), eps); p, q = m.p, m.q
    pi_out = float(pi[~U].sum())                     # mass of values mapped uniformly into U
    def P(w, u):                                     # P[emit w | true u]
        if not U[u]:
            return 1.0 / len(idx)
        return p if w == u else q
    return [(P(w, v), float(sum(pi[u] * P(w, u) for u in range(C)))) for w in idx]

def person(n, s, f, mech, eps, joint=False):
    if mech == "org":
        return (1.0 if n == 1 else 0.0), float(n)
    ds = [axis_observables(n, s, PI_S, eps, mech), axis_observables(n, f, PI_F, eps, mech)]
    if joint and n * PI_S[s] * PI_F[f] < K:          # joint-cell rule: drop the function axis
        ds[1] = [(1.0, 1.0)]
    pu = ea = 0.0
    for p1, m1 in ds[0]:
        for p2, m2 in ds[1]:
            pu += p1 * p2 * (1.0 - m1 * m2) ** (n - 1)
            ea += p1 * p2 * (1.0 + (n - 1) * m1 * m2)
    return pu, ea

MECHS = [
    ("Organisation only (baseline)",           dict(mech="org", eps=None)),
    ("Unnoised (S,F)",                         dict(mech="unnoised", eps=None)),
    (r"Value-dependent suppression, full-set $k$-RR ($\varepsilon$=3)", dict(mech="naive", eps=3.0)),
    (r"Definition 1, $\varepsilon$=3",         dict(mech="sif", eps=3.0)),
    (r"Definition 1, $\varepsilon$=2",         dict(mech="sif", eps=2.0)),
    (r"Definition 1 + joint-cell rule, $\varepsilon$=3", dict(mech="sif", eps=3.0, joint=True)),
]

def main():
    n, s, f = sample_population(N)
    bins = [(1, 19), (20, 99), (100, 499), (500, 4999), (5000, 50_000)]
    results = {}
    print(f"{'mechanism':52s} unique%  small-set(<10)%  | by size class: " + " ".join(f"{a}-{b}" for a, b in bins))
    for name, kw in MECHS:
        pu = np.zeros(N); ea = np.zeros(N)
        for i in range(N):
            pu[i], ea[i] = person(int(n[i]), int(s[i]), int(f[i]), **kw)
        results[name] = pu
        by_bin = [pu[(n >= lo) & (n <= hi)].mean() * 100 for lo, hi in bins]
        print(f"{name:52s} {pu.mean()*100:6.1f}  {np.mean(ea < 10)*100:8.1f}       | " + " ".join(f"{x:5.1f}" for x in by_bin))

    import matplotlib; matplotlib.use("Agg")
    import matplotlib.pyplot as plt
    from matplotlib import rcParams
    rcParams.update({"font.family": "serif", "font.serif": ["TeX Gyre Termes", "Liberation Serif", "STIXGeneral", "DejaVu Serif"],
                     "mathtext.fontset": "stix", "font.size": 8.5, "legend.fontsize": 7.0, "axes.linewidth": 0.6,
                     "axes.edgecolor": "#c3c2b7", "xtick.color": "#898781", "ytick.color": "#898781",
                     "grid.color": "#e1e0d9", "grid.linewidth": 0.5, "lines.linewidth": 1.6, "pdf.fonttype": 42})
    SLOTS = ["#0b0b0b", "#eb6834", "#1baf7a", "#2a78d6", "#eda100"]
    DASH = ["-", (0, (5, 2)), (0, (2, 1.5)), (0, (4, 2)), (0, (1, 1.5))]
    WIDTH = [2.6, 1.6, 1.6, 1.6, 1.6]
    edges = np.unique(np.logspace(0, np.log10(50_000), 22).astype(int))
    centers = np.sqrt(edges[:-1] * edges[1:])
    fig, ax = plt.subplots(figsize=(3.35, 2.5))
    for i, (name, _) in enumerate(MECHS[:5]):
        pu = results[name]
        ys = [pu[(n >= a) & (n < b)].mean() if np.any((n >= a) & (n < b)) else np.nan for a, b in zip(edges[:-1], edges[1:])]
        label = name.replace("suppression, ", "suppression,\n")      # two legend lines for the long entry
        ax.plot(centers, ys, color=SLOTS[i], linestyle=DASH[i], linewidth=WIDTH[i], label=label, zorder=5 - i)
    ax.set_xscale("log"); ax.set_xlim(1, 50_000); ax.set_ylim(0, 1.02)
    ax.set_xlabel("organisation size $n$ (employees)")
    ax.set_ylabel("P[unique within organisation]")
    ax.grid(True, axis="y"); ax.spines[["top", "right"]].set_visible(False); ax.tick_params(length=2.5)
    ax.legend(loc="upper right", frameon=False, handlelength=2.6, borderaxespad=0.2)
    fig.tight_layout(pad=0.4)
    out = os.path.join(os.path.dirname(__file__), "..", "figs", "fig_reid.pdf")
    fig.savefig(out); print("wrote", out)

if __name__ == "__main__":
    main()


==> anc/sif/bridge.js <==
/**
 * SIF tier T1 — bridge document script (reference skeleton).
 *
 * Served from the vendor origin with the headers in headers.md. This is the only
 * networked tier: it fetches the model (hash-pinned), receives the IP-context vector
 * inline in its own document, reads device signals, spawns the sealed worker (T2),
 * applies the memoised k-RR noise, validates the output, and forwards the noised
 * label to the publisher page. Keep it small; publishers are expected to read it.
 */
'use strict';

const MODEL_URL = '/models/m3.bin';
const MODEL_SHA256 = 'REPLACE_WITH_HEX_DIGEST';           // pinned per model version
const AXES = [ ['s', 5], ['f', 10], ['z', 4], ['i', 20] ];
const EPS = 3.0;
const K_MIN = 30;                                         // org-conditional suppression floor

const ipctx = JSON.parse(document.getElementById('ipctx').textContent);   // injected server-side, no IP inside
let parentOrigin = null;

// ---------- storage: per-(top-level site, vendor origin) partition ----------
async function siteSecret() {
  let k = localStorage.getItem('sif:k');
  if (!k) { k = hex(crypto.getRandomValues(new Uint8Array(32))); localStorage.setItem('sif:k', k); }
  return k;
}
function hex(u8) { return Array.from(u8, b => b.toString(16).padStart(2, '0')).join(''); }

// ---------- device signals readable in a cross-origin frame ----------
async function deviceSignals() {
  const nav = navigator;
  const hints = nav.userAgentData ? await nav.userAgentData.getHighEntropyValues(
    ['platform', 'platformVersion', 'architecture', 'bitness', 'model', 'formFactors']).catch(() => ({})) : {};
  return {
    hints, cores: nav.hardwareConcurrency || 0, mem: nav.deviceMemory || 0,
    screen: [screen.width, screen.height, devicePixelRatio], touch: nav.maxTouchPoints || 0,
    langs: nav.languages, tz: Intl.DateTimeFormat().resolvedOptions().timeZone,
    hourOfWeek: (new Date().getDay() * 24) + new Date().getHours(),
    dark: matchMedia('(prefers-color-scheme: dark)').matches,
    visits: Number(localStorage.getItem('sif:visits') || 0)
  };
}

// ---------- model fetch with hash pinning (cache hits do not count toward Heavy Ad budgets) ----------
async function loadModel() {
  const cache = await caches.open('sif-models');
  let resp = await cache.match(MODEL_URL);
  if (!resp) { resp = await fetch(MODEL_URL, { credentials: 'omit' }); await cache.put(MODEL_URL, resp.clone()); }
  const buf = await resp.arrayBuffer();
  const digest = hex(new Uint8Array(await crypto.subtle.digest('SHA-256', buf)));
  if (digest !== MODEL_SHA256) throw new Error('model hash mismatch');
  return buf;
}

// ---------- memoised k-RR keyed to the publisher's first-party id (Section VI) ------------
async function coin(secretHex, id, axis, value) {
  const key = await crypto.subtle.importKey('raw', fromHex(secretHex), { name: 'HMAC', hash: 'SHA-256' }, false, ['sign']);
  const msg = new TextEncoder().encode(`${id}\x00${axis}\x00${value}`);
  const mac = new Uint8Array(await crypto.subtle.sign('HMAC', key, msg));
  let x = 0; for (let i = 0; i < 7; i++) x = x * 256 + mac[i];      // 56 bits -> [0,1)
  return x / 2 ** 56;
}
function fromHex(h) { return new Uint8Array(h.match(/../g).map(b => parseInt(b, 16))); }

// ---------- org-conditional suppression (Definition 1) ----------
// The admissible set depends only on the organisation class (size lower bound + within-org
// prior), never on this person's value. RR ranges over the admissible set; a true value
// outside it is first mapped to a uniformly random admissible value.
function admissible(axis, priors) {
  const n = ipctx.size_lower_bound || 1e9;           // no resolved organisation -> everything admissible
  const pi = priors[axis] || [];
  const U = [];
  for (let v = 0; v < pi.length; v++) if (n * pi[v] >= K_MIN) U.push(v);
  return U;
}
function krrOver(U, eps, v, r) {                     // k-RR over the admissible set U (|U| >= 2)
  const C = U.length, p = Math.exp(eps) / (Math.exp(eps) + C - 1), q = (1 - p) / (C - 1);
  const i = U.indexOf(v);
  if (r < p) return U[i];
  let j = Math.min(Math.floor((r - p) / q), C - 2);
  return U[j < i ? j : j + 1];
}

// ---------- sealed worker ----------
function runEnclave(modelBuf, features) {
  return new Promise((resolve, reject) => {
    const w = new Worker('/enclave.js');              // its own response carries default-src 'none'
    const t = setTimeout(() => { w.terminate(); reject(new Error('enclave timeout')); }, 2000);
    w.onmessage = (e) => { clearTimeout(t); w.terminate(); resolve(e.data); };
    w.onerror = (e) => { clearTimeout(t); w.terminate(); reject(e); };
    w.postMessage({ model: modelBuf, features, ipctx }, [modelBuf]);
  });
}

async function main() {
  window.addEventListener('message', async (ev) => {
    if (ev.source !== window.parent || (ev.data || {}).type !== 'sif:context') return;
    parentOrigin = ev.origin;
    const { id, ctx } = ev.data;
    if (!id) return;                                   // no first-party identifier -> emit nothing
    localStorage.setItem('sif:visits', String(Number(localStorage.getItem('sif:visits') || 0) + 1));
    try {
      const memoKey = `sif:memo:${id}`;
      let segments = JSON.parse(localStorage.getItem(memoKey) || 'null');
      if (!segments) {
        const [model, dev] = await Promise.all([loadModel(), deviceSignals()]);
        const out = await runEnclave(model, { dev, ctx });     // { s:3, f:12, z:2, i:4, conf:{...}, priors:{...} }
        if (!out || typeof out !== 'object' || !out.sealed) throw new Error('enclave not sealed');
        const secret = await siteSecret();
        segments = [];
        for (const [axis, C] of AXES) {
          let v = out[axis];
          if (!Number.isInteger(v) || v < 0 || v >= C) continue;   // schema validation
          const U = admissible(axis, out.priors || {});
          if (U.length <= 1) continue;                              // axis not emitted for anyone in this org class
          let r = await coin(secret, id, axis, v);
          if (!U.includes(v)) { v = U[Math.floor(r * U.length) % U.length]; r = await coin(secret, id, axis + '~', v); }
          segments.push(`${axis}:${krrOver(U, EPS, v, r)}`);
        }
        localStorage.setItem(memoKey, JSON.stringify(segments));   // memoised per (site, id)
      }
      window.parent.postMessage({ type: 'sif:label', segments, model: 'm3' }, parentOrigin);
    } catch (e) { /* fail closed: emit nothing */ }
  });
  window.parent.postMessage({ type: 'sif:ready' }, '*');   // handshake only; no data
}
main();


==> anc/sif/enclave.js <==
/**
 * SIF tier T2 — sealed worker (reference skeleton).
 *
 * Served with:  Content-Security-Policy: default-src 'none'; script-src 'wasm-unsafe-eval'
 * so that, per the HTML spec, this worker's policy container forbids every network
 * request. The worker verifies its own sealing before it will touch any feature.
 */
'use strict';

async function selfTestSealed() {
  // A sealed worker must not be able to fetch. If fetch succeeds, refuse to run.
  try { await fetch('/sif-seal-probe', { method: 'HEAD' }); return false; }
  catch (e) { /* expected: blocked by CSP (TypeError / SecurityError) */ }
  try { importScripts('/sif-seal-probe.js'); return false; } catch (e) { /* expected */ }
  return typeof WebSocket === 'undefined' || (() => { try { new WebSocket('wss://sif-seal-probe.invalid'); return false; } catch (e) { return true; } })();
}

function featurize(features, ipctx) {
  // Fixed feature order; unknowns become 0. Kept in JS so the vector layout is auditable.
  const d = features.dev || {}, h = d.hints || {}, ctx = features.ctx || {};
  return Float32Array.from([
    +(h.platform === 'macOS'), +(h.platform === 'Windows'), +(h.platform === 'Linux'), +(h.platform === 'Android'), +(h.platform === 'iOS'),
    +(h.architecture === 'arm'), +(h.bitness === '64'), d.cores || 0, d.mem || 0,
    (d.screen || [0])[0] / 1000, (d.screen || [0, 0])[1] / 1000, (d.screen || [0, 0, 1])[2],
    d.touch || 0, +!!d.dark, (d.hourOfWeek || 0) / 168, Math.log1p(d.visits || 0),
    ...oneHot(ipctx.egress_class, ['corporate', 'residential', 'cellular', 'hosting', 'sase_shared', 'relay', 'vpn']),
    ...(ipctx.size_bucket_onehot || new Array(9).fill(0)),
    ...(ipctx.industry_prior || new Array(20).fill(0)),
    ...oneHot(ctx.section, ['news', 'tech', 'business', 'finance', 'sports', 'other'])
  ]);
}
function oneHot(v, vals) { return vals.map(x => +(x === v)); }

self.onmessage = async (e) => {
  const { model, features, ipctx } = e.data;
  if (!(await selfTestSealed())) { self.postMessage({ sealed: false }); return; }
  const { instance } = await WebAssembly.instantiate(model, { env: {} });   // needs 'wasm-unsafe-eval'
  const x = featurize(features, ipctx);
  const mem = new Float32Array(instance.exports.memory.buffer, instance.exports.input(), x.length);
  mem.set(x);
  instance.exports.infer();                                 // writes argmax + confidence per axis
  const out = new Int32Array(instance.exports.memory.buffer, instance.exports.output(), 8);
  const pri = new Float32Array(instance.exports.memory.buffer, instance.exports.priors(), 5 + 10 + 4 + 20);
  self.postMessage({
    sealed: true,
    s: out[0], f: out[1], z: out[2], i: out[3],
    conf: { s: out[4], f: out[5], z: out[6], i: out[7] },     // confidence buckets 0..3
    priors: { s: Array.from(pri.subarray(0, 5)), f: Array.from(pri.subarray(5, 15)),
              z: Array.from(pri.subarray(15, 19)), i: Array.from(pri.subarray(19, 39)) }
  });
};


==> anc/sif/headers.md <==
# SIF reference response headers

All three tiers are served from the vendor origin (`https://sif.vendor.example`).
The publisher page (T0) is governed by the publisher's own CSP; the vendor cannot and
must not change it. The only publisher-side requirement is that the publisher's
`frame-src` (or `child-src` / `default-src` fallback) admits the vendor origin.

## T1 — bridge document (`/bridge`)

```
Content-Security-Policy: default-src 'none'; script-src 'self' 'wasm-unsafe-eval';
  connect-src 'self'; worker-src 'self'; img-src 'none'; style-src 'none';
  base-uri 'none'; form-action 'none'; frame-ancestors *
Set-Cookie: sif=<opaque-random>; Secure; SameSite=None; Partitioned; Path=/; Max-Age=31536000
Permissions-Policy: camera=(), microphone=(), geolocation=()
Cache-Control: no-store
```

The document body contains the IP-context vector inline, computed server-side from
public registry data and never containing the address itself:

```html
<script id="ipctx" type="application/json">
{"egress_class":"corporate","size_bucket_onehot":[0,0,0,0,0,0,1,0,0],
 "size_lower_bound":1001,"industry_prior":[...20 values...],"confidence":0.8}
</script>
<script src="/bridge.js"></script>
```

`'wasm-unsafe-eval'` is kept in T1 only for engines that apply the owner document's
policy to dedicated workers. T1 is the networked tier regardless; nothing is lost.

## T2 — sealed worker script (`/enclave.js`)

```
Content-Security-Policy: default-src 'none'; script-src 'wasm-unsafe-eval'
Cross-Origin-Resource-Policy: same-origin
Content-Type: text/javascript
Cache-Control: public, max-age=86400
```

Per HTML ("run a worker"), the worker's policy container is initialised from this
response. With no host source anywhere, the worker cannot fetch, open sockets,
send beacons, `importScripts`, or `import()`; workers cannot navigate; and
`RTCPeerConnection` is not exposed in worker scopes. The worker's *own* script load
is governed by T1's `worker-src 'self'`.

## Model files (`/models/<version>.bin`)

```
Content-Type: application/wasm
Cross-Origin-Resource-Policy: same-origin
Cache-Control: public, max-age=604800, immutable
```

Keep the wire size under 1 MiB: Chrome's Heavy Ad Intervention unloads ad-tagged
frames at 4 MiB of (uncached) network bytes, 15 s CPU per 30 s window, or 60 s CPU total.

## nginx sketch

```
location = /bridge     { add_header Content-Security-Policy "default-src 'none'; script-src 'self' 'wasm-unsafe-eval'; connect-src 'self'; worker-src 'self'; base-uri 'none'; form-action 'none'; frame-ancestors *" always; }
location = /enclave.js { add_header Content-Security-Policy "default-src 'none'; script-src 'wasm-unsafe-eval'" always; add_header Cross-Origin-Resource-Policy same-origin always; }
```

## Verifying the seal (what an auditor runs)

1. Load `/enclave.js` in a worker from any same-origin page; call `fetch()`,
   `importScripts()`, `new WebSocket()`, `import()`: every call must throw.
2. Open DevTools → Network while the bridge runs: the only requests from the frame
   are `/bridge`, `/bridge.js`, `/enclave.js` and `/models/*`.
3. Diff `bridge.js` and the RTD module against the pinned hashes in the publisher's build.


==> anc/sif/sifRtdProvider.js <==
/**
 * SIF tier T0 — Prebid.js Real-Time Data submodule (reference skeleton).
 *
 * Runs in the publisher page under the publisher's CSP: no WebAssembly, no vendor
 * fetch. Mounts the vendor bridge iframe (T1), receives one validated, already
 * noised cohort label per axis, and merges it into the OpenRTB request as
 * user.data[] segments. Pin this file with SRI in the publisher's Prebid build.
 *
 * Prebid integration (publisher config):
 *   pbjs.setConfig({ realTimeData: { auctionDelay: 100,
 *     dataProviders: [{ name: 'sif', waitForIt: true,
 *       params: { bridgeUrl: 'https://sif.vendor.example/bridge', segtax: 5xx } }] } });
 *   segtax 5xx: vendor-range taxonomy identifier, to be registered with the IAB Tech Lab.
 */
import { submodule } from '../src/hook.js';
import { mergeDeep, logInfo } from '../src/utils.js';

const MODULE = 'sif';
const AXES = { s: 5, f: 10, z: 4, i: 20 };            // axis -> number of values (C)
const SEG_RE = /^(s|f|z|i):([0-9]{1,2}|1001-5000|5001\+|1-50|51-500|501-5000)$/;

let bridgeOrigin = null;
let bridgeFrame = null;
let latest = null;                                    // last validated label set
let ready = null;

function consentAllows(userConsent) {
  // TCF: Purpose 1 (storage/access), 3 & 4 (profiling / personalised ads) must be granted.
  const g = userConsent && userConsent.gdpr;
  if (!g || !g.gdprApplies) return true;              // non-GDPR traffic: publisher policy applies
  const p = g.vendorData && g.vendorData.purpose && g.vendorData.purpose.consents;
  return !!(p && p[1] && p[3] && p[4]);
}

function readSharedId() {
  // The publisher's first-party identifier; absent -> emit nothing (Section VI).
  try {
    const m = document.cookie.match(/(?:^|;\s*)_?(?:sharedid|pubcid)=([^;]+)/);
    if (m) return decodeURIComponent(m[1]);
    return localStorage.getItem('_sharedid') || localStorage.getItem('_pubcid');
  } catch (e) { return null; }
}

function pageContext() {
  // Coarse, publisher-controlled: section from the path and any IAB content segments the page set.
  const section = (location.pathname.split('/')[1] || '').slice(0, 32);
  return { section, tz: Intl.DateTimeFormat().resolvedOptions().timeZone, lang: navigator.language };
}

function mount(params) {
  bridgeOrigin = new URL(params.bridgeUrl).origin;
  bridgeFrame = document.createElement('iframe');
  bridgeFrame.src = params.bridgeUrl;
  bridgeFrame.style.cssText = 'position:absolute;width:0;height:0;border:0;visibility:hidden';
  bridgeFrame.setAttribute('aria-hidden', 'true');
  // No `sandbox` attribute: T1 needs its own (partitioned) origin for storage and cookies.
  document.documentElement.appendChild(bridgeFrame);
  ready = new Promise((resolve) => {
    window.addEventListener('message', (ev) => {
      if (ev.origin !== bridgeOrigin || ev.source !== bridgeFrame.contentWindow) return;
      const msg = ev.data || {};
      if (msg.type === 'sif:ready') {
        bridgeFrame.contentWindow.postMessage({ type: 'sif:context', id: readSharedId(), ctx: pageContext() }, bridgeOrigin);
      } else if (msg.type === 'sif:label') {
        latest = validate(msg.segments);
        resolve();
      }
    });
  });
}

function validate(segments) {
  // Second egress guard (Section IV-C): only whitelisted segment ids, one per axis.
  if (!Array.isArray(segments)) return null;
  const seen = {};
  const out = [];
  for (const s of segments) {
    if (typeof s !== 'string' || !SEG_RE.test(s)) continue;
    const axis = s[0];
    if (seen[axis] || !AXES[axis]) continue;
    seen[axis] = true;
    out.push({ id: s });
  }
  return out.length ? out : null;
}

function getBidRequestData(reqBidsConfigObj, callback, config, userConsent) {
  if (!consentAllows(userConsent) || !readSharedId() || !latest) { callback(); return; }
  const params = config.params || {};
  mergeDeep(reqBidsConfigObj.ortb2Fragments.global, {
    user: { data: [{
      name: bridgeOrigin ? new URL(bridgeOrigin).host : 'sif.vendor.example',
      ext: { segtax: params.segtax, segclass: latest.model || 'm3',
             noise: { mech: 'krr', eps: [3, 3, 3, 3], c: [5, 10, 4, 20] },
             hec: 'exclude' },                        // ineligible for housing/employment/credit
      segment: latest
    }] }
  });
  logInfo(`${MODULE}: merged ${latest.length} cohort segments`);
  callback();
}

function init(config, userConsent) {
  if (!config || !config.params || !config.params.bridgeUrl) return false;
  if (!consentAllows(userConsent)) return false;
  mount(config.params);
  return true;
}

export const sifSubmodule = { name: MODULE, init, getBidRequestData };
submodule('realTimeData', sifSubmodule);


==> anc/summarize_crawl.py <==
#!/usr/bin/env python3
"""Summarise a csp_crawl.py CSV into the rows of Table I (percent of reachable sites).
Usage: python3 summarize_crawl.py tranco10k.csv --label "Tranco 10k" [--latex]
"""
import argparse, csv

def truthy(v): return str(v).strip().lower() in ("true", "1", "yes")

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("csv"); ap.add_argument("--label", default=""); ap.add_argument("--latex", action="store_true")
    a = ap.parse_args()
    rows = [r for r in csv.DictReader(open(a.csv)) if r["status"] == "ok"]
    n = len(rows)
    def pct(pred): return 100.0 * sum(1 for r in rows if pred(r)) / max(n, 1)
    probe_blocked = lambda r: r["wasm_probe"] == "CompileError"
    stats = [
        ("Reachable sites ($n$)", n),
        ("Any enforced CSP", pct(lambda r: truthy(r["has_csp"]))),
        ("script-src or default-src present", pct(lambda r: r["script_effective"] != "")),
        ("  lacking unsafe-eval and wasm-unsafe-eval", pct(lambda r: truthy(r["wasm_static_blocked"]))),
        ("Page-context Wasm blocked (dynamic probe)", pct(probe_blocked)),
        ("Vendor frame permitted (frame-src chain)", pct(lambda r: truthy(r["frame_allowed"]))),
        ("Cross-origin module worker permitted", pct(lambda r: truthy(r["worker_allowed"]))),
        ("Wasm blocked, frame permitted (SIF rescues)", pct(lambda r: probe_blocked(r) and truthy(r["frame_allowed"]))),
        ("Wasm blocked, frame blocked (SIF inert)", pct(lambda r: probe_blocked(r) and not truthy(r["frame_allowed"]))),
        ("wasm-unsafe-eval present", pct(lambda r: truthy(r["has_wasm_unsafe_eval"]))),
        ("static/dynamic disagreement", pct(lambda r: truthy(r["wasm_static_blocked"]) != probe_blocked(r))),
    ]
    print(f"# {a.label}: {n} reachable sites")
    for name, v in stats:
        if isinstance(v, int):
            print(f"{name:48s} {v:>8d}" if not a.latex else f"{name} & {v} \\\\")
        else:
            print(f"{name:48s} {v:7.1f}%" if not a.latex else f"{name} & {v:.1f}\\% \\\\")

if __name__ == "__main__":
    main()


==> anc/test_krr.py <==
import math
import numpy as np
import pytest
from krr import (KRR, MemoisedCoin, leakage_bits, symmetric_confusion, agreement_matrix,
                 admissible_set, emit_axis, expected_unique_fraction)


def test_ldp_ratio_is_exp_eps():
    for C, eps in [(4, 2.0), (5, 3.0), (10, 3.0), (20, 4.0)]:
        m = KRR(C, eps)
        assert m.p / m.q == pytest.approx(math.exp(eps))
        assert m.p + (C - 1) * m.q == pytest.approx(1.0)


def test_randomize_uniform_over_others():
    m = KRR(5, 3.0)
    rng = np.random.default_rng(0)
    n = 200_000
    out = np.array([m.sample(2, rng) for _ in range(n)])
    freq = np.bincount(out, minlength=5) / n
    assert freq[2] == pytest.approx(m.p, abs=0.005)
    for j in (0, 1, 3, 4):
        assert freq[j] == pytest.approx(m.q, abs=0.003)


def test_debias_is_unbiased():
    m = KRR(5, 3.0)
    rng = np.random.default_rng(1)
    truth = np.array([0.5, 0.2, 0.15, 0.1, 0.05])
    vals = rng.choice(5, size=300_000, p=truth)
    emitted = np.array([m.sample(v, rng) for v in vals])
    est = m.debias(np.bincount(emitted, minlength=5))
    assert np.allclose(est, truth, atol=0.01)


def test_memoised_coin_is_deterministic_and_id_keyed():
    c = MemoisedCoin(b"site-secret")
    m = KRR(5, 3.0)
    a = [c.emit(m, "id-1", "seniority", 3) for _ in range(10)]
    assert len(set(a)) == 1                                  # no averaging attack
    # different identifiers give independent coins: over many ids, the marginal matches k-RR
    outs = [c.emit(m, f"id-{i}", "seniority", 3) for i in range(20_000)]
    assert np.mean(np.array(outs) == 3) == pytest.approx(m.p, abs=0.01)
    # a different site secret re-randomises even the same identifier
    c2 = MemoisedCoin(b"other-site")
    outs2 = [c2.emit(m, f"id-{i}", "seniority", 3) for i in range(20_000)]
    agree = np.mean(np.array(outs) == np.array(outs2))
    assert agree == pytest.approx(m.p ** 2 + 4 * m.q ** 2, abs=0.01)


def test_capacity_and_linkage_match_paper_numbers():
    assert KRR(5, 3.0).capacity_bits() == pytest.approx(1.34, abs=0.01)
    assert KRR(10, 3.0).capacity_bits() == pytest.approx(1.45, abs=0.01)
    total = sum(KRR(C, 3.0).capacity_bits() for C in (4, 5, 10, 20))
    assert total == pytest.approx(5.28, abs=0.02)
    assert KRR(5, 3.0).linkage_advantage() == pytest.approx(0.502, abs=0.005)


def test_leakage_of_weak_classifier():
    prior = np.full(5, 0.2)
    M = symmetric_confusion(5, 0.6)
    assert leakage_bits(M, prior) == pytest.approx(0.551, abs=0.005)
    assert leakage_bits(M, prior, KRR(5, 3.0)) == pytest.approx(0.357, abs=0.005)
    # fixed-pattern errors leak everything even at 0% accuracy
    P = np.roll(np.eye(5), 1, axis=1)
    assert leakage_bits(P, prior) == pytest.approx(math.log2(5), abs=1e-9)


def test_agreement_matrix_symmetric_and_trace_bound():
    prior = np.array([0.4, 0.3, 0.2, 0.1])
    M = symmetric_confusion(4, 0.7)
    A = agreement_matrix(M, prior, KRR(4, 3.0))
    assert np.allclose(A, A.T)
    assert A.sum() == pytest.approx(1.0)
    assert 0 < np.trace(A) < 1


def test_admissible_set_and_emission():
    pi = np.array([0.6, 0.25, 0.1, 0.04, 0.01])
    assert list(admissible_set(51, pi, k=30)) == [0]            # 51*0.6 = 30.6 only
    assert list(admissible_set(200, pi, k=30)) == [0, 1]        # 120, 50
    assert list(admissible_set(5001, pi, k=30)) == [0, 1, 2, 3, 4]
    c = MemoisedCoin(b"site")
    # |U| == 1 -> axis not emitted for anyone
    assert emit_axis(3.0, c, "id", "s", 0, 51, pi) is None
    # |U| == 2 -> emitted; a true value outside U is mapped into U, never emitted as itself
    outs = [emit_axis(3.0, c, f"id-{i}", "s", 4, 200, pi) for i in range(5000)]
    assert set(outs) <= {0, 1}
    assert abs(np.mean(np.array(outs) == 0) - 0.5) < 0.03       # uniform over U for out-of-set values
    # admissible true value keeps itself with probability p for C=|U|=2
    outs = [emit_axis(3.0, c, f"id-{i}", "s", 1, 200, pi) for i in range(20000)]
    assert abs(np.mean(np.array(outs) == 1) - KRR(2, 3.0).p) < 0.01
    # memoised: same (id, axis, value) -> same output
    assert len({emit_axis(3.0, c, "id-9", "s", 1, 200, pi) for _ in range(20)}) == 1
    frac = expected_unique_fraction(np.array([40, 40, 5000]), pi)
    assert 0 < frac < 1


def test_ldp_holds_for_inadmissible_values():
    # Ratio between an inadmissible value's output distribution (uniform over U) and an admissible one's
    for C in (2, 3, 5, 10):
        for eps in (1.0, 2.0, 3.0):
            m = KRR(C, eps)
            assert m.p * C <= math.exp(eps) + 1e-9
            assert 1.0 / (m.q * C) <= math.exp(eps) + 1e-9

